Toward Lattice QCD On Billion Core Approximate Computers

We present evidence of the feasibility of using billion core approximate computers to run simple U(1) sigma models, and discuss how the approach might be extended to Lattice Quantum Chromodynamics (LQCD) models. This work is motivated by the extreme time, power, and cost needed to run LQCD on current computing hardware. We show that, using massively parallel approximate hardware, at least some models can run with great speed and power efficiency without sacrificing accuracy. As a test of accuracy, a 32 x 32 x 32 U(1) sigma model yielded similar results using floating point and approximate representations for the spins. A 20 million point 3D model, run on a 34,000-core single-board prototype approximate computer, showed encouraging accuracy with a ~750 times improvement in speed and ~2500 times improvement in speed/watt compared to a traditional CPU. These results suggest there is value in future research to determine whether similar speed-ups and accuracies are possible running full LQCD on the compact billion-core approximate computing systems that are now practical.

==> anc/3dEmbeddedIn2d.c <==
/*********************************************************************************
    (c) Copyright 2011-2017 Singular Computing LLC

    This file and related materials are Confidential Information
    and Proprietary Property of Singular Computing LLC.

**********************************************************************************/


/* 

   Ising model with columns too tall to be stored in one core for S1 using Nova

   gcc -lm -o 2dembedded3dising 2dembedded3dising.c ../scNova.c ../scAcceleratorAPI.c ../scEmulator.c ../scArithmetic178.c ../pmbus.c

*/


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <sys/types.h>
#include <sys/stat.h>
#include <time.h>

#include "../scAcceleratorAPI.h"
#include "../scNova.h"


int emulated;                     // 1 for emulated machine, 0 for real S1 hardware
extern int scTotalCyclesTaken;    // if emulated, total cycles taken to run last kernel
extern MachineState *scEmulatedMachineState;   // if emulated, pointer to emulated machine's state
extern LLKernel *llKernel;

// Size info of the real or emulated machine
int chipRows;
int chipCols;
int apeRows;
int apeCols;

// Bits controling how much tracing to do, per scAcceleratorAPI.h
int traceFlags;

// True if we want to do kahan summation in matrix multiply
int doingKahan;

#define N 4 // logical width and depth
#define L (16 * H) // logical height

#define W (4 * N)  // physical width and depth
#define H 4 // physical height per core


void emitGetTorus (scExpr x, int dir) {
  // Emit code to use GetG (in torus configuration)
  // to simulate a normal Get but with toroidal connections
  int i;
  eApeC(apeGetGStart,     _, _, dir);
  eApeC(apeGetGStartDone, 0, x, 0);
  for (i=0; i<16; i++) {
    eApeC(apeGetGMove,    _, _, _);
  }
  eApeC(apeGetGMoveDone,  _, _, _);
  eApeC(apeGetGEnd,       x, x, dir);
}


// Random number generator for the S1
// This implements the JKISS32 multiply-free random number generator
// described in "GoodPracticeRNG.pdf" by David Jones, UCL Bioinformatics Group


void emitNextKISS (scExpr result, int stateAddr) {
 // Advance a KISS state to the next random number.
 // stateAddr is the address in Ape Mem of a KISS state.
 // result must be an ApeVar, and it will be set to a 16 bit random value.

 // This implements a variant of the KISS32 multiply-free random number generator:
 //   y ^= (y<<5);
 //   y ^= (y>>7);
 //   y ^= (y<<22);
 //   uint t = z+w+c;
 //   z = w;
 //   c = (t & 0x80000000) != 0;
 //   w = t & 0x7FFFFFFF;
 //   x += 1411392427;
 //   return bottom 16 bits of x + y + w;

 // xLAddr, yLAddr, zLAddr, wLAddr are each the low address 
 //   in Ape Mem of a [High, Low] unsigned int pair.
 // cAddr is the address in Ape Mem of a single word (one bit in low bit position).

 int xLAddr = stateAddr;
 int yLAddr = stateAddr+2;
 int zLAddr = stateAddr+4;
 int wLAddr = stateAddr+6;
 int cAddr = stateAddr+8;

 int apeRah = apeR0;
 int apeRal = apeR4;
 int apeRbh = apeR5;
 int apeRbl = apeR6;
 int apeRc  = apeR2;
 eControl(controlOpReserveApeReg, apeRah);
 eControl(controlOpReserveApeReg, apeRal);
 eControl(controlOpReserveApeReg, apeRbh);
 eControl(controlOpReserveApeReg, apeRbl);
 eControl(controlOpReserveApeReg, apeRc);

 // For shifting, keep y in Rah/Ral, and use Rbh/Rbl as extra space
 // [Rah,Ral] = y
 eApeC(apeLoad, apeRah, _, yLAddr+1);
 eApeC(apeLoad, apeRal, _, yLAddr);

 // y ^= (y<<5);
 eApeR(apeSet,  apeRbh, _,      apeRah);  // [Rbh,Rbl] = [Rah,Ral]
 eApeR(apeSet,  apeRbl, _,      apeRal);
 eApeC(apeAsl,  apeRbh, apeRbh, 5);       // Rbh <<= 5
 eApeC(apeRol,  apeRc,  apeRbl, 5);       // Rc = Rbl Rol 5
 eApeC(apeAnd,  apeRc,  apeRc,  0x1F);    // Rc &= 0x1F
 eApeR(apeOr,   apeRbh, apeRbh, apeRc);   // Rbh |= Rc
 eApeC(apeAsl,  apeRbl, apeRbl, 5);       // Rbl <<= 5
 eApeR(apeXor,  apeRal, apeRal, apeRbl);  // Ral ^= Rbl
 eApeR(apeXor,  apeRah, apeRah, apeRbh);  // Rah ^= Rbh

 // y ^= (y>>7);
 eApeR(apeSet,  apeRbh, _,      apeRah);  // [Rbh,Rbl] = [Rah,Ral]
 eApeR(apeSet,  apeRbl, _,      apeRal);
 eApeC(apeAsr,  apeRbl, apeRbl, 7);       // Rbl >>= 7
 eApeC(apeAnd,  apeRbl, apeRbl, 0x1FF);   // Rbl &= 0x1FF
 eApeC(apeAsl,  apeRc,  apeRbh,  9);      // Rc = Rbh << 9
 eApeR(apeOr,   apeRbl, apeRbl, apeRc);   // Rbl |= Rc
 eApeC(apeAsr,  apeRbh, apeRbh, 7);       // Rbh >>= 7
 eApeC(apeAnd,  apeRbh, apeRbh, 0x1FF);   // Rbh &= 0x1FF
 eApeR(apeXor,  apeRal, apeRal, apeRbl);  // Ral ^= Rbl
 eApeR(apeXor,  apeRah, apeRah, apeRbh);  // Rah ^= Rbh

 // y ^= (y<<22);
 eApeC(apeAsl,  apeRbh, apeRal, 6);       // Rbh = Ral << 22-16
 eApeR(apeXor,  apeRah, apeRah, apeRbh);  // Rah ^= Rbh

 // store y = [Rah,Ral]
 eApeC(apeStore, apeRah, _, yLAddr+1);
 eApeC(apeStore, apeRal, _, yLAddr);

 // t = z+w+c;
 eApeC(apeLoad, apeRah, _,      zLAddr+1);    // [Rah,Ral] = z
 eApeC(apeLoad, apeRal, _,      zLAddr);
 eApeC(apeLoad, apeRbh, _,      wLAddr+1);    // [Rbh,Rbl] = w
 eApeC(apeLoad, apeRbl, _,      wLAddr);
 eApeR(apeAdd,  apeRal, apeRal, apeRbl);      // Ral += Rbl
 eApeR(apeAddL, apeRah, apeRah, apeRbh);      // Rah += Rbh + Linc
 eApeC(apeLoad, apeRc,  _,      cAddr);       // Rc = c
 eApeC(apeAnd,  apeRc,  apeRc,  1);           // in case c initialized with >1 bit
 eApeR(apeAdd,  apeRal, apeRal, apeRc);       // Ral += Rc
 eApeC(apeAddL, apeRah, apeRah, 0);           // Rah += Linc

 // z = w;
 eApeC(apeStore, apeRbh, _, zLAddr+1);
 eApeC(apeStore, apeRbl, _, zLAddr);

 // c = (t & 0x80000000) != 0;
 eApeC(apeAsr,   apeRc, apeRah, 15);
 eApeC(apeAnd,   apeRc, apeRc,  1);
 eApeC(apeStore, apeRc, _,      cAddr);

 // w = t & 0x7FFFFFFF;
 eApeC(apeAnd,   apeRah, apeRah, 0x7FFF);
 eApeC(apeStore, apeRah, _,      wLAddr+1);
 eApeC(apeStore, apeRal, _,      wLAddr);

 // x += 1411392427;
 eApeC(apeLoad,  apeRbh, _,      xLAddr+1);
 eApeC(apeLoad,  apeRbl, _,      xLAddr);
 eApeC(apeAdd,   apeRbl, apeRbl, 1411392427 & 0xFFFF);
 eApeC(apeAddL,  apeRbh, apeRbh, (1411392427>>16) & 0xFFFF);
 eApeC(apeStore, apeRbh, _,      xLAddr+1);
 eApeC(apeStore, apeRbl, _,      xLAddr);

 // return low 16 bits of x + y + w;
 eApeR(apeAdd,  apeRal, apeRal, apeRbl);      // Ral += Rbl
 eApeC(apeLoad, apeRbl, _,      yLAddr);      // Rbl = low 16 bits of y
 eApeR(apeAdd, result, apeRal, apeRbl);      // result = Ral + Rbl*/

 eControl(controlOpReleaseApeReg, apeRc);
 eControl(controlOpReleaseApeReg, apeRah);
 eControl(controlOpReleaseApeReg, apeRbh);
 eControl(controlOpReleaseApeReg, apeRal);
 eControl(controlOpReleaseApeReg, apeRbl);
}

Declare(myspin);

int mod (int a, int b) {
  return (b+a) % b;
}


int xCoordArray[16] = {0, 1, 2, 3, 3, 2, 1, 1, 2, 3, 3, 2, 1, 0, 0, 0};

int yCoordArray[16] = {0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 3, 3, 3, 3, 2, 1};

// takes a 3-vector with logical coordinates x, y, z and returns 3-vector with physical coordinates i, j, k of that point 
int getLogicalSpin (int x, int y, int z, MachineState *state) {
  int i, j, k, spin;
  i = (4 * x) + xCoordArray[z / H] ; //i
  j = (4 * y) + yCoordArray[z / H] ; //j
  k = mod(z, H); //k
  spin = (int16_t)(state->ApeMemory[0][0][i][j][k + MemAddress(myspin)]); // why are we adding the memaddress to k but not i, j? 
  // printf("getLogicalSpin(%d, %d, %d) = [%d, %d, %d], spin = %x\n", x, y, z, i, j, k, spin);
  return spin;
}

void testLogPhys (char *message, MachineState *state) {
  getLogicalSpin(1, 2, 5*32 + 10, state);
}


void printSpins (char *message, MachineState *state) {
  int i,j,k;
  printf("Spins\n");
  for (k = 0; k < L; k = k + 1) {
    printf("height:%d\n", k);
    for (i = 0; i < N; i = i + 1) {
      for (j = 0; j < N; j = j + 1) {
	if (getLogicalSpin(i, j, k, state) == 1) {
	  printf(".");
	} else {
	  printf("*");
	}
      }
      printf("\n");
    } 
  }
  printf("\n");
}




void printEnergy (char *message, MachineState *state) {
  int i,j,k, energy;
  energy = 0;
  for (k = 0; k < L; k = k + 1) {
    for (i = 0; i < N; i = i + 1) {
      for (j = 0; j < N; j = j + 1) {
	int cell  = getLogicalSpin(i, j, k, state);
	int east  = getLogicalSpin(i, mod((j + 1), N), k, state);
	int west  = getLogicalSpin(i, mod((j - 1), N), k, state);
	int north = getLogicalSpin(mod((i + 1),N), j, k, state); 
	int south = getLogicalSpin(mod((i - 1),N), j, k, state); 
	int up    = getLogicalSpin(i, j, mod(k + 1, L), state);
	int down  = getLogicalSpin(i, j, mod(k - 1, L), state);
	
	energy = energy +
	  abs(cell - east) + abs(cell - west) + abs(cell - north) + abs(cell - south) + abs(cell - up) + abs(cell - down);
      }
    }
  }
  // divide energy by 2 for each link, divide by 2 because above counts as 0 or 2
  energy = energy / 4;
  printf("energy=%d\n", energy);
}

 
Declare(deltaEprecursor);
Declare(pTrans);
Declare(ip1modH); // i plus 1 mod H
Declare(im1modH); // i minus 1 mod H
Declare(CUi);

void emitProbTransVector(float interactionStrength, float joulesPerKelvin, float temperature) {
  int i;
  for(i=0; i < 13; i++) {
    float p = pow(M_E,(-1.0 * 2.0 * interactionStrength * (i-6))/(joulesPerKelvin * temperature));
    if (p > 1.0) p = 1;
	Set(IndexVector(pTrans, IntConst(i)), IntConst((uint16_t)(0x7FFF * p)));
	//printf("pTrans[%d]=%f(%X)\n",i,p,(uint16_t)(0x7FFF * p));
  }
}



Declare(eastspin);
Declare(northspin);
Declare(southspin);
Declare(westspin);
Declare(upspin);
Declare(downspin);
Declare(neighborsum);
Declare(tempSpin);

void emitGetWestSpin(scExpr myspin, scExpr CUi) {
  Set(tempSpin, IndexVector(myspin, CUi));
  emitGetTorus(tempSpin, getWest);
  emitGetTorus(tempSpin, getWest);
  emitGetTorus(tempSpin, getWest);
  emitGetTorus(tempSpin, getWest);
  Set(westspin, tempSpin);
}

void emitGetEastSpin(scExpr myspin, scExpr CUi) {
  Set(tempSpin, IndexVector(myspin, CUi));
  emitGetTorus(tempSpin, getEast);
  emitGetTorus(tempSpin, getEast);
  emitGetTorus(tempSpin, getEast);
  emitGetTorus(tempSpin, getEast);
  Set(eastspin, tempSpin);
}

void emitGetNorthSpin(scExpr myspin, scExpr CUi) {
  Set(tempSpin, IndexVector(myspin, CUi));
  emitGetTorus(tempSpin, getNorth);
  emitGetTorus(tempSpin, getNorth);
  emitGetTorus(tempSpin, getNorth);
  emitGetTorus(tempSpin, getNorth);
  Set(northspin, tempSpin);
}

void emitGetSouthSpin(scExpr myspin, scExpr CUi) {
  Set(tempSpin, IndexVector(myspin, CUi));
  emitGetTorus(tempSpin, getSouth);
  emitGetTorus(tempSpin, getSouth);
  emitGetTorus(tempSpin, getSouth);
  emitGetTorus(tempSpin, getSouth);
  Set(southspin, tempSpin);
}


int upArray[4][4] = { {getEast, getEast, getEast, getSouth},     // E E E S
		      {getNorth, getSouth, getWest, getWest},    // N S W W
		      {getNorth, getEast, getEast, getSouth},    // N E E S
		      {getNorth, getWest, getWest, getWest} };   // N W W W

int downArray[4][4] = { {getSouth, getWest, getWest, getWest},   // S W W W
			{getSouth, getEast, getEast, getNorth},  // S E E N
			{getSouth, getNorth, getWest, getWest},  // S N W W
			{getEast, getEast, getEast, getNorth} }; // E E E N



Declare(updirection);
Declare(downdirection);
Declare(apeRow);
Declare(apeCol);

 // set directions
void emitSetDirections() {
  ApeVar(updirection, Int);
  ApeVar(downdirection, Int);
  int i,j;
  for ((i = 0); (i = 3); i++) {
    for ((j = 0); (j = 3); j++) {
      ApeIf(And(Eq(And(Add(Mul(IntConst(4), apeRow), xCoordArray[..]),IntConst(3)),IntConst(i)),   // Should be logical, not physical
		Eq(And(Add(Mul(IntConst(4), apeCol), yCoordArray[..]),IntConst(3)),IntConst(j))));
        Set(updirection, IntConst(upArray[i][j]));
        Set(downdirection, IntConst(downArray[i][j]));
      ApeFi();
    }
  }
} 


void emitGetSnakeUpSpin(scExpr myspin, scExpr CUi) {
  Set(tempSpin, IndexVector(myspin, IntConst(0)));
  emitGetTorus(tempSpin, updirection);     // This works just like a plain get because we never use the torus connection
  Set(upspin, tempSpin);
}

void emitGetSnakeDownSpin(scExpr myspin, scExpr CUi) {
  Set(tempSpin, IndexVector(myspin, IntConst(H - 1)));
  emitGetTorus(tempSpin, downdirection);
  Set(downspin, tempSpin);
}


void emitGetUpSpin(scExpr myspin, scExpr CUi) {
  ApeIf(Eq(CUi, IntConst(H - 1)));
     emitGetSnakeUpSpin(myspin, CUi);
  ApeElse();
  /*
     Set(ip1modH, Add(CUi, IntConst(1))); 

     CUIf(Eq(CUi, IntConst(H - 1)));
         Set(ip1modH, IntConst(0));
     CUFi();

     Set(upspin, IndexVector(myspin, ip1modH));
  */
     Set(upspin, IndexVector(myspin, Add(CUi, IntConst(1))));
  ApeFi();	 
}

void emitGetDownSpin(scExpr myspin, scExpr CUi) {
  ApeIf(Eq(CUi, IntConst(0)));
    emitGetSnakeDownSpin(myspin, CUi);
  ApeElse();
  /*
    Set(im1modH, Sub(CUi, IntConst(1)));

    CUIf(Eq(CUi, IntConst(0)));
       Set(im1modH, IntConst(H - 1));
    CUFi();
    Set(downspin, IndexVector(myspin, im1modH));
  */

     Set(downspin, IndexVector(myspin, Sub(CUi, IntConst(1))));
  ApeFi();
}

void ising () {

  // Run Ising Model with a 3D logical lattice of some height LH too large for each logical column to be stored in a single core. Each column is therefore broken into
  // chunks of height H, and LH/H cores are used to store each column. 

  int i,j;

  // Turn on Mask Mode, so conditionals will work
  eCUC(cuSetMaskMode, _, _, 1);
  

   // Compute row and col for each Ape
  ApeVar(apeRow, Int);
  ApeVar(apeCol, Int);
  Set(apeRow,IntConst(0));
  Set(apeCol,IntConst(0));
  
  // every ape gets it's row number and column number
  int m;
  for (m=0; m<W; m++){
    eApeC(apeGet, apeRow, apeRow, getNorth);
    Set(apeRow, Add(apeRow,IntConst(1)));
    eApeC(apeGet, apeCol, apeCol, getWest);
    Set(apeCol, Add(apeCol,IntConst(1)));
  }
  Set(apeRow, Sub(apeRow,IntConst(1)));
  Set(apeCol, Sub(apeCol,IntConst(1)));

  
  TraceMessage("\nrow and column of Ape[0,0|3,5]\n");
  TraceOneRegisterOneApe(apeRow, 3, 5);
  TraceOneRegisterOneApe(apeCol, 3, 5);


  // Random Number Generator

  DeclareApeMemVector(KissState, Int, 9);

  // Initialize KissState
  DeclareApeVar(rowcol,Int);
  Set(rowcol, Xor(Asl(apeRow, IntConst(6)), apeCol));
 
  for (i = 0; i < MemLength(KissState); i++) {
      Set(IndexVector(KissState, IntConst(i)), Add(Ror(rowcol, IntConst(i)), IntConst(i)));
  }

  // Generate some random numbers
  TraceMessage("Some random numbers\n");
  DeclareCUVar(CUI, Int);
  CUFor(CUI, IntConst(0), IntConst(11), IntConst(1));
      DeclareApeVar(RandVar, Int);
      emitNextKISS(RandVar, MemAddress(KissState));
      TraceOneRegisterOneApe(RandVar,0,0);
  CUForEnd();

 
  

  // Ising Model
  TraceMessage("Ising\n");
  float interactionStrength = 1; // strength of interaction in Joules
  float joulesPerKelvin = 1;
  float temperature = 40;

  ApeVar(deltaEprecursor, Int);
  ApeMemVector(pTrans, Int, 13);
  CUVar(ip1modH, Int); // i plus 1 mod H
  CUVar(im1modH, Int); // i minus 1 mod H
  CUVar(CUi, Int);

 

  // random initial config
  ApeMemVector(myspin, Int, H);
  DeclareApeVar(rand, Int);
  for (i = 0; i < H; i++) {
    emitNextKISS(rand, MemAddress(KissState));
    ApeIf(Eq(And(rand,IntConst(0x0001)),IntConst(1)));
       Set(IndexVector(myspin, IntConst(i)), IntConst(1));
    ApeElse();
       Set(IndexVector(myspin, IntConst(i)), IntConst(-1));
    ApeFi();
  }
  //TraceCallback(&testLogPhys, "");
  

  // evolve for many steps
  int step;
  for (step=0; step<100; step++) {

      // Calculate transition probabilities
    emitProbTransVector(interactionStrength, joulesPerKelvin, temperature);
    // for(i=0; i < 13; i++) {
    //	float p = pow(M_E,(-1.0 * 2.0 * interactionStrength * (i-6))/(joulesPerKelvin * temperature));
    //	if (p > 1.0) p = 1;
    //	Set(IndexVector(pTrans, IntConst(i)), IntConst((uint16_t)(0x7FFF * p)));
	//printf("pTrans[%d]=%f(%X)\n",i,p,(uint16_t)(0x7FFF * p));
    //}
      temperature *= 0.95;

      char *tempstr;
      tempstr = malloc(100);
      sprintf(tempstr,"Step=%d Temperature=%6.2f  ", step, temperature);
      TraceMessage(tempstr);
      
      CUFor(CUi, IntConst(0), IntConst(H - 1), IntConst(1));

          // get neighbor values

          ApeVar(eastspin, Int);
	  ApeVar(northspin, Int);
	  ApeVar(southspin, Int);
	  ApeVar(westspin, Int);
	  ApeVar(upspin, Int);
	  ApeVar(downspin, Int);
	  ApeVar(neighborsum, Int);
	  ApeVar(tempSpin, Int);

	  emitGetWestSpin(myspin, CUi);
	  emitGetEastSpin(myspin, CUi);
	  emitGetNorthSpin(myspin, CUi);
	  emitGetSouthSpin(myspin, CUi);
	  emitGetUpSpin(myspin, CUi);
	  emitGetDownSpin(myspin, CUi);


	  // Add neighbors

	 Set(neighborsum, Add(eastspin, Add(westspin, Add(northspin, Add(southspin, Add(upspin, (downspin)))))));

	 // Compute precursor to change in energy of flipping a spin

	 ApeIf(Eq(IndexVector(myspin, CUi), IntConst(1)));
           Set(deltaEprecursor, neighborsum);
         ApeElse();
           Set(deltaEprecursor, Sub(IntConst(0), neighborsum));
         ApeFi();


	 // decide which transitions will occur
         ApeIf(Eq(And(Add(CUi,Add(apeRow, apeCol)), IntConst(1)), And(IntConst(step), IntConst(1))));
	   // generate random number
	   DeclareApeVar(Rand, Int);
           emitNextKISS(Rand, MemAddress(KissState));
   	   // if transition probability is less than random number, flip spin
	   ApeIf(Gt(IndexVector(pTrans, Add(deltaEprecursor, IntConst(6))), And(Rand,IntConst(0x7FFF))));
	     ApeIf(Eq(IndexVector(myspin, CUi), IntConst(1)));
	           Set(IndexVector(myspin, CUi), IntConst(-1));
     	     ApeElse();
	           Set(IndexVector(myspin, CUi), IntConst(1));
	     ApeFi();
           ApeFi(); 	
         ApeFi();

	 
      CUForEnd() 
      

      TraceCallback(&printEnergy, "");
      //TraceCallback(&printSpins, "");
    
  }

   
    TraceCallback(&printSpins, "");
    
  

  // emit Halt
  eCUC(cuHalt, _, _, _);

  // emit the low level translation of the high level kernel instructions
  scKernelTranslate();

  // Load, free, start low level kernel
  scLLKernelLoad (llKernel, 0);
  scLLKernelFree(llKernel);
  scLLKernelExecute(0);

  return;



 
}


int main (int argc, char *argv[]) {
  //      {real | emulated}
  //      <trace>  see trace flags
  //      [kahan]

  // process the command line arguments
  int argError = 0;
  int nextArg = 1;

  if (argc<= nextArg) argError = 1;
  else if (strcmp(argv[nextArg],"real")==0 ) {
    emulated = 0;
  } else if (strcmp(argv[nextArg],"emulated")==0 ) {
    emulated = 1;
  } else {
    printf("Machine argument not 'real' or 'emulated'.\n");
    argError = 1;
  }
  nextArg += 1;

  if (argc<= nextArg) argError = 1;
  else {
    traceFlags = atoi(argv[nextArg]);
    nextArg += 1;
  }

  doingKahan = 0;
  if (argc > nextArg) {
    if (strcmp(argv[nextArg],"kahan")==0 ) {
      doingKahan = 1;
    } else {
      printf("Optional kahan argument is not 'kahan'\n");
    argError = 1;
    }
    nextArg += 1;
  }

  if (argc > nextArg) {
    printf("Too many command line arguments.\n");
    argError = 1;
  }

  if (argError) {
    printf("  Command line arguments are:\n");
    printf("       <machine>        'real' or 'emulated'\n");
    printf("       <trace>          Translate | Emit | API | States | Instructions\n");
    printf("       [kahan]          optional request to do Kahan summation\n");
    exit(1);
  }

  // Initialize Singular arithmetic on CPU
  initSingularArithmetic ();

  // Create a machine
  chipRows = 1;
  chipCols = 1;
  apeRows = 48;
  apeCols = 44;
// CHEAT and make P=N
  apeRows = W;
  apeCols = W;
  scInitializeMachine ((emulated ? scEmulated : scRealMachine),
                       chipRows, chipCols, apeRows, apeCols,
                       traceFlags, 0 /* DDR */, 0 /* randomize */, 1 /* torus */);

  // Exit if S1 is still running.
  // (scInitializeMachine is supposed to completely reset the machine,
  // so this should not be able to happen, but current CU has a bug.)
  if (scReadCURunning() != 0) {
    printf("S1 is RUNNING AFTER RESET.  Terminating execution.\n");
    exit(1);
  }

  // Initialize the kernel creating code
  scNovaInit();
  scEmitLLKernelCreate();

  // Run Ising
  ising();

  // Terminate the machine
  scTerminateMachine();

}




 







==> anc/S1xyModel.c <==


/* 

   Full 34K S1 implementation of U(1) Sigma model
   Mesh is any size Rows x Cols x Height, with all values even numbers.

   gcc -lm -o S1xy5Sep2020 S1xy5Sep2020.c scNova.c scAcceleratorAPI.c scEmulator.c scArithmetic178.c pmbus.c

   gcc -Ofast -mcpu=cortex-a9 -mfloat-abi=softfp -mfp=vfpv3-fp16 -lm -o S1xy5Sep2020 S1xy5Sep2020.c scNova.c scAcceleratorAPI.c scEmulator.c scArithmetic178.c pmbus.c

*/


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <sys/types.h>
#include <sys/stat.h>
#include <time.h>
#include <locale.h>

#include "scAcceleratorAPI.h"
#include "scNova.h"


int emulated;                     // 1 for emulated machine, 0 for real S1 hardware
extern int scTotalCyclesTaken;    // if emulated, total cycles taken to run last kernel
extern MachineState *scEmulatedMachineState;   // if emulated, pointer to emulated machine's state
extern LLKernel *llKernel;

// Size info of the real or emulated machine
int chipRows;
int chipCols;
int apeRows;
int apeCols;

// Bits controling how much tracing to do, per scAcceleratorAPI.h
int traceFlags;



// Important Constants
float Z = 1;     // normalization factor
float Kb = 1;  // Boltzmann's constant, scaled to be 1


// The mesh is a 3D array of spins.
// We have enough cores, and memory per core, to store 384 x 352 x 150 = 20M spins.
//      (but we only use as many cores (Chips and Apes) as needed)
// We call the directions Rows (or R), Cols (or C), and Height (or H).
// We may speak of an individual row, column, or stack (in H direction).

#define meshSize 5
// 1=8x8x8, 2=48x44x10, 3=32x32x32,  4=128x128x64, 5=384x352x150

#if meshSize==1
  #define MeshRows (2*4)  // 8
  #define MeshCols (2*4)  // 8
  #define MeshHeight 8
#elif meshSize==2
  #define MeshRows (2*24)    // 48
  #define MeshCols (2*22)    // 44
  #define MeshHeight 10
#elif meshSize==3
  #define MeshRows (2*16)    // 32
  #define MeshCols (2*16)    // 32
  #define MeshHeight 32
#elif meshSize==4
  #define MeshRows (2*64)    // 128
  #define MeshCols (2*64)    // 128
  #define MeshHeight 64
#else
  #define MeshRows (2*48*4)  // 384
  #define MeshCols (2*44*4)  // 352
  #define MeshHeight 150
#endif


// The 2D projection of the mesh onto the (R,C) plane
//     is mapped to the 2D grid of Apes (using a layout described below).
// Each stack (ie the points in the H direction) is stored in a vector in a single Ape.

// In order to implement torus connections on non-torus hardware,
//      we want all points that are near each other in a 3D torus
//      to be near each other in a 2D grid of Apes.
// In H, the points are all stored within a single Ape, so they are near each other.
// But in R and C, the natural mapping creates a problem at the edges.
// Our solution is to stretch the mesh by 2x in C,
//     then fold it back on itself across the vertical center line and interleave the points,
// and then stretch the resulting mesh by 2x in R,
//     then fold that back on itself across the horizontal center line and interleave the points.
// We then place 2x2 tiles of the resulting structure into each Ape.
//     We label the four quadrants of the 2x2 tile with these labels:
//         0  1
//         2  3

// This means that the mesh point (r,c,h),
//     where r is a row, c is a column, and h is a height,
// is stored in Ape (i,j) in quadrant q, where
//     i =  (r<MeshRows/2)  ?  r  :  (MeshRows-1)-r
//     j =  (c<MeshCols/2)  ?  c  :  (MeshCols-1)-c
//     q =  (c<MeshCols/2 ? 0 : 1) + (r<MeshRows/2 ? 0 : 2)
// and Ape (i,j) quadrant q stores mesh points (r,c,h), where
//     r =  (q=0 or q=1)  ?  i  :  (MeshRows-1)-i
//     c =  (q=0 or q=2)  ?  j  :  (MeshCols-1)-j
// All heights for a given r,c are stored in the same Ape, so the above holds for all h.

// Since each Ape contains a 2x2 tile of these points,
//     we in fact have 4 vectors of length MeshHeight per Ape,
//     which we store in an array called SpinStack of size [4,MeshHeight].
// Thus, the spin at height h in quadrant q is stored in SpinStack[q,h].
// (We describe precisely how this array works below.)

// Memory per Ape is a scare resource.
// For this reason, spins are stored as 8 bit integers, ie values from 0 to 255,
//     where spin angle A in [0,2*Pi) is represented as floor(256 * A/2*Pi).
// This means we can store two spins per 16-bit S1 memory word,
//     laid out as [0,1], [2,3], [4,5], ...
// Thus, the spin at height h is stored in the word indexed by floor(h/2),
//     in the upper byte if h is even, and in the lower byte if h is odd.
#define WordsPerStack (MeshHeight/2)
Declare(APEspinStack);
  // Later we will define APEspinStack using ApeMemArray(APEspinStack, Int, 4, WordsPerStack);
Declare(APEspinPair);  // a temp var

// Declare space in each Ape to hold the spins of NEWS neighbors,
//   for all four quadrants (at a given height)
// Later we will define these as ApeMemVector(Int, 4)
Declare(APEnorthSpins);
Declare(APEeastSpins);
Declare(APEwestSpins);
Declare(APEsouthSpins);

// Declare ApeVars to hold each Ape's row and column location (in the entire grid)
Declare(APEapeRow);
Declare(APEapeCol);


// Random number generator for the S1
// This implements the JKISS32 multiply-free random number generator
// described in "GoodPracticeRNG.pdf" by David Jones, UCL Bioinformatics Group

void emitNextKISS (scExpr result, int stateAddr) {
 // Advance a KISS state to the next random number.
 // stateAddr is the address in Ape Mem of a KISS state.
 // result must be an ApeVar, and it will be set to a 16 bit random value.

 // This implements a variant of the KISS32 multiply-free random number generator:
 //   y ^= (y<<5);
 //   y ^= (y>>7);
 //   y ^= (y<<22);
 //   uint t = z+w+c;
 //   z = w;
 //   c = (t & 0x80000000) != 0;
 //   w = t & 0x7FFFFFFF;
 //   x += 1411392427;
 //   return bottom 16 bits of x + y + w;

 // xLAddr, yLAddr, zLAddr, wLAddr are each the low address 
 //   in Ape Mem of a [High, Low] unsigned int pair.
 // cAddr is the address in Ape Mem of a single word (one bit in low bit position).

 int xLAddr = stateAddr;
 int yLAddr = stateAddr+2;
 int zLAddr = stateAddr+4;
 int wLAddr = stateAddr+6;
 int cAddr = stateAddr+8;

 int apeRah = apeR0;
 int apeRal = apeR4;
 int apeRbh = apeR5;
 int apeRbl = apeR6;
 int apeRc  = apeR2;
 eControl(controlOpReserveApeReg, apeRah);
 eControl(controlOpReserveApeReg, apeRal);
 eControl(controlOpReserveApeReg, apeRbh);
 eControl(controlOpReserveApeReg, apeRbl);
 eControl(controlOpReserveApeReg, apeRc);

 // For shifting, keep y in Rah/Ral, and use Rbh/Rbl as extra space
 // [Rah,Ral] = y
 eApeC(apeLoad, apeRah, _, yLAddr+1);
 eApeC(apeLoad, apeRal, _, yLAddr);

 // y ^= (y<<5);
 eApeR(apeSet,  apeRbh, _,      apeRah);  // [Rbh,Rbl] = [Rah,Ral]
 eApeR(apeSet,  apeRbl, _,      apeRal);
 eApeC(apeAsl,  apeRbh, apeRbh, 5);       // Rbh <<= 5
 eApeC(apeRol,  apeRc,  apeRbl, 5);       // Rc = Rbl Rol 5
 eApeC(apeAnd,  apeRc,  apeRc,  0x1F);    // Rc &= 0x1F
 eApeR(apeOr,   apeRbh, apeRbh, apeRc);   // Rbh |= Rc
 eApeC(apeAsl,  apeRbl, apeRbl, 5);       // Rbl <<= 5
 eApeR(apeXor,  apeRal, apeRal, apeRbl);  // Ral ^= Rbl
 eApeR(apeXor,  apeRah, apeRah, apeRbh);  // Rah ^= Rbh

 // y ^= (y>>7);
 eApeR(apeSet,  apeRbh, _,      apeRah);  // [Rbh,Rbl] = [Rah,Ral]
 eApeR(apeSet,  apeRbl, _,      apeRal);
 eApeC(apeAsr,  apeRbl, apeRbl, 7);       // Rbl >>= 7
 eApeC(apeAnd,  apeRbl, apeRbl, 0x1FF);   // Rbl &= 0x1FF
 eApeC(apeAsl,  apeRc,  apeRbh,  9);      // Rc = Rbh << 9
 eApeR(apeOr,   apeRbl, apeRbl, apeRc);   // Rbl |= Rc
 eApeC(apeAsr,  apeRbh, apeRbh, 7);       // Rbh >>= 7
 eApeC(apeAnd,  apeRbh, apeRbh, 0x1FF);   // Rbh &= 0x1FF
 eApeR(apeXor,  apeRal, apeRal, apeRbl);  // Ral ^= Rbl
 eApeR(apeXor,  apeRah, apeRah, apeRbh);  // Rah ^= Rbh

 // y ^= (y<<22);
 eApeC(apeAsl,  apeRbh, apeRal, 6);       // Rbh = Ral << 22-16
 eApeR(apeXor,  apeRah, apeRah, apeRbh);  // Rah ^= Rbh

 // store y = [Rah,Ral]
 eApeC(apeStore, apeRah, _, yLAddr+1);
 eApeC(apeStore, apeRal, _, yLAddr);

 // t = z+w+c;
 eApeC(apeLoad, apeRah, _,      zLAddr+1);    // [Rah,Ral] = z
 eApeC(apeLoad, apeRal, _,      zLAddr);
 eApeC(apeLoad, apeRbh, _,      wLAddr+1);    // [Rbh,Rbl] = w
 eApeC(apeLoad, apeRbl, _,      wLAddr);
 eApeR(apeAdd,  apeRal, apeRal, apeRbl);      // Ral += Rbl
 eApeR(apeAddL, apeRah, apeRah, apeRbh);      // Rah += Rbh + Linc
 eApeC(apeLoad, apeRc,  _,      cAddr);       // Rc = c
 eApeC(apeAnd,  apeRc,  apeRc,  1);           // in case c initialized with >1 bit
 eApeR(apeAdd,  apeRal, apeRal, apeRc);       // Ral += Rc
 eApeC(apeAddL, apeRah, apeRah, 0);           // Rah += Linc

 // z = w;
 eApeC(apeStore, apeRbh, _, zLAddr+1);
 eApeC(apeStore, apeRbl, _, zLAddr);

 // c = (t & 0x80000000) != 0;
 eApeC(apeAsr,   apeRc, apeRah, 15);
 eApeC(apeAnd,   apeRc, apeRc,  1);
 eApeC(apeStore, apeRc, _,      cAddr);

 // w = t & 0x7FFFFFFF;
 eApeC(apeAnd,   apeRah, apeRah, 0x7FFF);
 eApeC(apeStore, apeRah, _,      wLAddr+1);
 eApeC(apeStore, apeRal, _,      wLAddr);

 // x += 1411392427;
 eApeC(apeLoad,  apeRbh, _,      xLAddr+1);
 eApeC(apeLoad,  apeRbl, _,      xLAddr);
 eApeC(apeAdd,   apeRbl, apeRbl, 1411392427 & 0xFFFF);
 eApeC(apeAddL,  apeRbh, apeRbh, (1411392427>>16) & 0xFFFF);
 eApeC(apeStore, apeRbh, _,      xLAddr+1);
 eApeC(apeStore, apeRbl, _,      xLAddr);

 // return low 16 bits of x + y + w;
 eApeR(apeAdd,  apeRal, apeRal, apeRbl);      // Ral += Rbl
 eApeC(apeLoad, apeRbl, _,      yLAddr);      // Rbl = low 16 bits of y
 eApeR(apeAdd, result, apeRal, apeRbl);      // result = Ral + Rbl*/

 eControl(controlOpReleaseApeReg, apeRc);
 eControl(controlOpReleaseApeReg, apeRah);
 eControl(controlOpReleaseApeReg, apeRbh);
 eControl(controlOpReleaseApeReg, apeRal);
 eControl(controlOpReleaseApeReg, apeRbl);
}

void emitWaitForClearSignal () {
  // There might still be (but I think not) a bug in the CU that doesn't completely correctly
  //   insert a Nop on the FMC when Running and a write request arrives on the bus.
  // So we have the option here of inserting extra (eg 50) Nops to allow all 8 bytes
  // of the Clear Signal AXI transaction to be sent to CU (two bus transactions).
  
  eCUC(cuWaitForClearSignal,_,_,_);
  int i;
  for (i=0; i<50; i++) eApeC(apeNop,_,_,_);
}

void emitGetG (scExpr x, int dir) {
  // Emit code for GetGlobal of one 16-bit word from direction dir
  int i;
  eApeC(apeGetGStart,     _, _, dir);
  eApeC(apeGetGStartDone, 0, x, 0);
  for (i=0; i<16; i++) {
    eApeC(apeGetGMove,    _, _, _);
  }
  eApeC(apeGetGMoveDone,  _, _, _);
  eApeC(apeGetGEnd,       x, x, dir);
}


#define spinMax 255
#define cosTableSize  ((spinMax+1)/4)
uint16_t __attribute__ ((aligned (8))) cosTable[cosTableSize];
  // we need an area of memory aligned to 8 bytes
const int cosMax = 2047;
Declare(APEcosTable);

void makecos() {
  int i;
  //  printf("cosTableSize=%d\n", cosTableSize);
  float sumError = 0;
  for (i = 0; i < cosTableSize; i++) {
    cosTable[i] = (uint16_t)(0.5 + cosMax * cos((i / (1.0 + spinMax) * 2 * M_PI)));
    // printf("cos[%d]=%d ", i, cosTable[i]);
    float trueCos = cos(i/(1.0+spinMax) * 2*M_PI);
    // printf("trueCos=%f table=%f error=%5.2f%%\n",
    //   trueCos, cosTable[i]/(float)cosMax, 100 * (trueCos - cosTable[i]/(float)cosMax) / fabsf(trueCos));
    sumError += 100 * (trueCos - cosTable[i]/(float)cosMax) / fabsf(trueCos);
  }
  //printf("Mean error = %f%%\n", sumError/cosTableSize);
}

// 2 dimensional scExpr spin dot product
// theta1 and theta2 are integer angles in [0,spinMax], corresponding to [0,360) degrees
// The dot product is the cosine of their difference (appropriately changed to reflect the quadrant)
// The resulting cosine is scaled up by cosMax and returned as an integer
void emitDot(scExpr APEresult, scExpr theta1, scExpr theta2) {
  // compute difference
  DeclareApeVar(APEangle, Int); 
  Set(APEangle, Sub(theta1, theta2));
  ApeIf(Lt(APEangle, IntConst(0)));
        Set(APEangle, Sub(IntConst(0), APEangle));  
  ApeFi();
        
  // compute cosine
  ApeIf(Lt(APEangle, IntConst((spinMax+1)/4)));
  Set(APEresult, IndexVector(APEcosTable, APEangle));  // 0..63
  ApeElse();
    ApeIf(Eq(APEangle, IntConst((spinMax+1)/4)));
      Set(APEresult, IntConst(0));  // 64
    ApeElse();
      ApeIf(Lt(APEangle, IntConst((spinMax + 1)/2))); 
        Set(APEresult, Sub(IntConst(0), IndexVector(APEcosTable, Sub(IntConst((spinMax + 1)/2), APEangle))));  // 65..127
      ApeElse();
        ApeIf(Lt(APEangle, IntConst(3 * (spinMax + 1)/4)));
          Set(APEresult, Sub(IntConst(0), IndexVector(APEcosTable, Sub(APEangle, IntConst((spinMax + 1)/2)))));  // 128..191
        ApeElse();
          ApeIf(Eq(APEangle, IntConst(3 * (spinMax+1)/4)));
            Set(APEresult, IntConst(0));  // 192
          ApeElse();
            Set(APEresult, IndexVector(APEcosTable, Sub(IntConst(spinMax+1), APEangle)));  // 193..255
          ApeFi();
        ApeFi();
      ApeFi();
    ApeFi();
  ApeFi();
 
}

void emitGetNEWSSpins (scExpr CUheight) {
  // Get the NEWS neighbor spins for all 4 quadrants (in each Ape) at specified height
  // and place them in NorthSpins, EastSpins, WestSpins, SouthSpins

  int quad, right, bottom;
  scExpr wordIndex = Asr(CUheight,IntConst(1));  // word is at CUheight/2
  
  // East Spins
  for (quad=0; quad<4; quad+=2) { // for each of the top and bottom pairs of quadrants
    for(right=0; right<2; right++) { // for each of the left and right pairs of quadrants
      // For the left quadrants (0, 2)
      //   all but the rightmost Ape column get from the same quadrant in Ape to the east.
      // For the right quadrants (1,3)
      //   all but the leftmost Ape column get from the same quadrant in Ape to the west
      Set(APEspinPair, IndexArray(APEspinStack,IntConst(quad+right),wordIndex));
      emitGetG(APEspinPair, right==0 ? getEast : getWest);
      // For the left quadrants (0, 2)
      //   the rightmost Ape column gets from quadrant to the right in the same Ape
      // For the right quadrants (1,3)      
      //   the leftmost Ape column gets from quadrant to the left in the same Ape
      ApeIf(Eq(APEapeCol,IntConst(right==0 ? (MeshCols/2)-1 : 0)));
        Set(APEspinPair, IndexArray(APEspinStack,IntConst(right==0 ? quad+1 : quad), wordIndex));
      ApeFi();
      Set(IndexVector(APEeastSpins,IntConst(quad+right)),APEspinPair);
    }
  }
  
  // For all values, choose the left or right byte, as CUHeight is even or odd
  for (quad=0; quad<4; quad++) {
    ApeIf(Eq(And(CUheight,IntConst(1)),IntConst(0)));
      Set(IndexVector(APEeastSpins,IntConst(quad)),
          Asr(IndexVector(APEeastSpins,IntConst(quad)),IntConst(8)));
    ApeFi();
    Set(IndexVector(APEeastSpins,IntConst(quad)),
        And(IndexVector(APEeastSpins,IntConst(quad)),IntConst(0xFF)));
  }

  // West Spins
  for (quad=0; quad<4; quad+=2) { // for each of the top and bottom pairs of quadrants
    for(right=0; right<2; right++) { // for each of the left and right pairs of quadrants
      // For the left quadrants (0, 2)
      //   all but the leftmost Ape column get from the same quadrant in Ape to the west.
      // For the right quadrants (1,3)
      //   all but the rightmost Ape column get from the same quadrant in Ape to the east
      Set(APEspinPair, IndexArray(APEspinStack,IntConst(quad+right),wordIndex));
      emitGetG(APEspinPair, right==1 ? getEast : getWest);
      // For the left quadrants (0, 2)
      //   the leftmost Ape column gets from quadrant to the right in the same Ape
      // For the right quadrants (1,3)      
      //   the rightmost Ape column gets from quadrant to the left in the same Ape
      ApeIf(Eq(APEapeCol,IntConst(right==1 ? (MeshCols/2)-1 : 0)));
        Set(APEspinPair, IndexArray(APEspinStack,IntConst(right==0 ? quad+1 : quad), wordIndex));
      ApeFi();
      Set(IndexVector(APEwestSpins,IntConst(quad+right)),APEspinPair);
    }
  }
  
  // For all values, choose the left or right byte, as CUHeight is even or odd
  for (quad=0; quad<4; quad++) {
    ApeIf(Eq(And(CUheight,IntConst(1)),IntConst(0)));
      Set(IndexVector(APEwestSpins,IntConst(quad)),
          Asr(IndexVector(APEwestSpins,IntConst(quad)),IntConst(8)));
    ApeFi();
    Set(IndexVector(APEwestSpins,IntConst(quad)),
        And(IndexVector(APEwestSpins,IntConst(quad)),IntConst(0xFF)));
  }

  // South Spins
  for (quad=0; quad<2; quad++) { // for each of the left and right pairs of quadrants
    for(bottom=0; bottom<4; bottom+=2) { // for each of the top and bottom pairs of quadrants
      // For the top quadrants (0, 1)
      //   all but the bottommost Ape row get from the same quadrant in Ape to the south.
      // For the bottom quadrants (2,3)
      //   all but the topmost Ape row get from the same quadrant in Ape to the north
      Set(APEspinPair, IndexArray(APEspinStack,IntConst(quad+bottom),wordIndex));
      emitGetG(APEspinPair, bottom==0 ? getSouth : getNorth);
      // For the top quadrants (0, 1)
      //   the bottommost Ape row gets from quadrant to the bottom in the same Ape
      // For the bottom quadrants (2,3)      
      //   the topmost Ape row gets from quadrant to the top in the same Ape
      ApeIf(Eq(APEapeRow,IntConst(bottom==0 ? (MeshRows/2)-1 : 0)));
        Set(APEspinPair, IndexArray(APEspinStack,IntConst(bottom==0 ? quad+2 : quad), wordIndex));
      ApeFi();
      Set(IndexVector(APEsouthSpins,IntConst(quad+bottom)),APEspinPair);
    }
  }
  
  // For all values, choose the left or right byte, as CUHeight is even or odd
  for (quad=0; quad<4; quad++) {
    ApeIf(Eq(And(CUheight,IntConst(1)),IntConst(0)));
      Set(IndexVector(APEsouthSpins,IntConst(quad)),
          Asr(IndexVector(APEsouthSpins,IntConst(quad)),IntConst(8)));
    ApeFi();
    Set(IndexVector(APEsouthSpins,IntConst(quad)),
        And(IndexVector(APEsouthSpins,IntConst(quad)),IntConst(0xFF)));
  }

  // North Spins
  for (quad=0; quad<2; quad++) { // for each of the left and right pairs of quadrants
    for(bottom=0; bottom<4; bottom+=2) { // for each of the top and bottom pairs of quadrants
      // For the top quadrants (0, 1)
      //   all but the topmost Ape row get from the same quadrant in Ape to the north.
      // For the bottom quadrants (2,3)
      //   all but the bottommost Ape row get from the same quadrant in Ape to the south
      Set(APEspinPair, IndexArray(APEspinStack,IntConst(quad+bottom),wordIndex));
      emitGetG(APEspinPair, bottom==2 ? getSouth : getNorth);
      // For the top quadrants (0, 1)
      //   the topmost Ape row gets from quadrant to the bottom in the same Ape
      // For the bottom quadrants (2,3)      
      //   the bottommost Ape row gets from quadrant to the top in the same Ape
      ApeIf(Eq(APEapeRow,IntConst(bottom==2 ? (MeshRows/2)-1 : 0)));
        Set(APEspinPair, IndexArray(APEspinStack,IntConst(bottom==0 ? quad+2 : quad), wordIndex));
      ApeFi();
      Set(IndexVector(APEnorthSpins,IntConst(quad+bottom)),APEspinPair);
    }
  }
  
  // For all values, choose the left or right byte, as CUHeight is even or odd
  for (quad=0; quad<4; quad++) {
    ApeIf(Eq(And(CUheight,IntConst(1)),IntConst(0)));
      Set(IndexVector(APEnorthSpins,IntConst(quad)),
          Asr(IndexVector(APEnorthSpins,IntConst(quad)),IntConst(8)));
    ApeFi();
    Set(IndexVector(APEnorthSpins,IntConst(quad)),
        And(IndexVector(APEnorthSpins,IntConst(quad)),IntConst(0xFF)));
  }

}
        

void SetSpin (MachineState *State, int r, int c, int h, int spin) {
  // Set the spin at mesh point (r,c,h) in the MachineState State to spin
  if (r<0 || r>=MeshRows)   { printf("SetSpin(r=%d, c=%d, h=%d, spin=%d) has r out of range\n",    r, c, h, spin);  exit(1); }
  if (c<0 || c>=MeshCols)   { printf("SetSpin(r=%d, c=%d, h=%d, spin=%d) has c out of range\n",    r, c, h, spin);  exit(1); }
  if (h<0 || h>=MeshHeight) { printf("SetSpin(r=%d, c=%d, h=%d, spin=%d) has h out of range\n",    r, c, h, spin);  exit(1); }
  if ((spin & ~0xFF) != 0)  { printf("SetSpin(r=%d, c=%d, h=%d, spin=%d) has spin out of range\n", r, c, h, spin);  exit(1); }
  int i =  (r<MeshRows/2)  ?  r  :  (MeshRows-1)-r;
  int j =  (c<MeshCols/2)  ?  c  :  (MeshCols-1)-c;
  int q =  (c<MeshCols/2 ? 0 : 1) + (r<MeshRows/2 ? 0 : 2);
  int chipRow = i / apeRows;
  int apeRow =  i % apeRows;
  int chipCol = j / apeCols;
  int apeCol =  j % apeCols;
  int addr = MemAddress(APEspinStack) + q*WordsPerStack + h/2;
  int spinPair = State->ApeMemory[chipRow][chipCol][apeRow][apeCol][addr];
  if ((h&1) == 0) {
    // set upper byte
    spinPair = (spin << 8) | (spinPair & 0x00FF);
  } else {
    // set lower byte
    spinPair = (spinPair & 0xFF00) | spin;
  }
  //printf("SetSpin(r=%d, c=%d, h=%d) is chipRow=%d chipCol=%d apeRow=%d apeCol=%d q=%d addr=%d pair=%04X lower=%d\n",
  //           r, c, h, chipRow, chipCol, apeRow, apeCol, q, addr, spinPair, h&1);
  State->ApeMemory[chipRow][chipCol][apeRow][apeCol][addr] = spinPair;

}
  
int Spin (MachineState *State, int r, int c, int h) {
  // return the spin at mesh point (r,c,h) in the MachineState State
  if (r<0 || r>=MeshRows)   {printf("Spin(r=%d, c=%d, h=%d) has r out of range\n", r, c, h);  exit(1);}
  if (c<0 || c>=MeshCols)   {printf("Spin(r=%d, c=%d, h=%d) has c out of range\n", r, c, h);  exit(1);}
  if (h<0 || h>=MeshHeight) {printf("Spin(r=%d, c=%d, h=%d) has h out of range\n", r, c, h);  exit(1);}
  int i =  (r<MeshRows/2)  ?  r  :  (MeshRows-1)-r;
  int j =  (c<MeshCols/2)  ?  c  :  (MeshCols-1)-c;
  int q =  (c<MeshCols/2 ? 0 : 1) + (r<MeshRows/2 ? 0 : 2);
  int chipRow = i / apeRows;
  int apeRow =  i % apeRows;
  int chipCol = j / apeCols;
  int apeCol =  j % apeCols;
  int addr = MemAddress(APEspinStack) + q*WordsPerStack + h/2;
  int spinPair = State->ApeMemory[chipRow][chipCol][apeRow][apeCol][addr];
  //printf("Spin(r=%d, c=%d, h=%d) is chipRow=%d chipCol=%d apeRow=%d apeCol=%d q=%d addr=%d pair=%04X lower=%d ",
  //       r, c, h, chipRow, chipCol, apeRow, apeCol, q, addr, spinPair, h&1);
  if ((h&1) == 0) spinPair = spinPair >> 8;
  //printf("value=%02X\n", spinPair&0xFF);
  return spinPair & 0xFF;
}

void printSpins (MachineState *State) {
  int r,c,h;
  printf("printSpins\n");
  for (h=0; h<MeshHeight; h++) {
    printf("height:%d\n", h);
    for (r=0; r<MeshRows; r++) {
      for (c=0; c<MeshCols; c++) {
        int spin = Spin(State, r, c, h) / 32;   // map 0..255 to 0..7
        spin = Spin(State, r, c, h);  // for debugging
        printf("%02X ", spin);
      }
      printf("\n");
    } 
  }
  printf("\n");
}

void tracePrintSpins (char *message, MachineState *State) {
  printSpins(State);
}

void tracePrintNEWS (char *message, MachineState *State) {
  int q;
  int chipRow, chipCol, apeRow, apeCol;
  
  ForAllApes(0)   // 0 means not Group mode
    printf("chipRow=%d chipCol=%d apeRow=%d apeCol=%d\n",
           chipRow, chipCol, apeRow, apeCol);
    for (q=0; q<4; q++) {
      printf("  q=%d N=%02X S=%02X W=%02X E=%02X\n",
             q,
             State->ApeMemory[chipRow][chipCol][apeRow][apeCol][MemAddress(APEnorthSpins)+q],
             State->ApeMemory[chipRow][chipCol][apeRow][apeCol][MemAddress(APEsouthSpins)+q],
             State->ApeMemory[chipRow][chipCol][apeRow][apeCol][MemAddress(APEwestSpins)+q],
             State->ApeMemory[chipRow][chipCol][apeRow][apeCol][MemAddress(APEeastSpins)+q]);
    }
  ForAllApesEnd
}

void traceCheckSpins (char *message, MachineState *State) {
  int r,c,h;
  printf("checkSpins %s\n", message);
  for (h=0; h<MeshHeight; h++) {
    for (r=0; r<MeshRows; r++) {
      for (c=0; c<MeshCols; c++) {
        int spin = Spin(State, r, c, h);
        if (spin != ((r<<4) | c))
          printf("At r=%d c=%d h=%d Spin=%02X CorrectSpin=%02X\n",
                 r, c, h, spin, (r<<4) | c);
      }
    } 
  }
}



// Declare a 2112*2*2 byte vector in CU Data Memory to hold copies of Ape data read back
Declare(CUApeDataBuffer);

// Declare APEtotalEnergyHi and APEtotalEnergyLo,
//   representing the total energy of the points in each Ape.
// The energy of a quad of stacks can be ~200 * 4 * +/- 12,000 = +/- 10M,
//   so we use a 32 bit Hi/Lo Int value to store the values.
Declare(APEtotalEnergyHi);
Declare(APEtotalEnergyLo);

void emitCopyApeTotalEnergiesToCPU () {
  // Emit code to copy to the CPU
  //   all the total energies computed by (and for) each Ape,
  //   with signaling to let CPU copy from CU to CPU.
  // We transfer one chip of Ape values at a time, to fit into the CUApeDataBuffer
  // Each of the values is a 32-bit Hi/Lo integer.

  // Reserve apeR0 and apeR1 registers for readback values
  eControl(controlOpReserveApeReg,apeR0);
  eControl(controlOpReserveApeReg,apeR1);  

  CUFor(cuRChipRow, IntConst(0), IntConst(chipRows-1), IntConst(1));
    CUFor(cuRChipCol, IntConst(0), IntConst(chipCols-1), IntConst(1));
    
      eCUC(cuSetRWAddress, _, _, MemAddress(CUApeDataBuffer));
      CUFor(cuRApeRow, IntConst(0), IntConst(apeRows-1), IntConst(1));
        CUFor(cuRApeCol, IntConst(0), IntConst(apeCols-1), IntConst(1));
        
          eApeC(apeLoad, apeR0, _, MemAddress(APEtotalEnergyHi));
          eApeC(apeLoad, apeR1, _, MemAddress(APEtotalEnergyLo));
          // Read values from the current Ape's apeR0 and apeR1 into CU Data Memory
          int propDelay = 4;  // this is plenty long
          eCUC(cuRead, _, rwIgnoreMasks|rwUseCUMemory, (propDelay<<8)|apeR0);
          eCUC(cuRead, _, rwIgnoreMasks|rwUseCUMemory, (propDelay<<8)|apeR1);
          
        CUForEnd();
      CUForEnd();

      // Signal CPU and wait for it to say to continue
      eCUC(cuSetSignal, _, _, _);
      emitWaitForClearSignal();

    CUForEnd();
  CUForEnd();

  // Release apeR0 and apeR1
  eControl(controlOpReleaseApeReg,apeR0);
  eControl(controlOpReleaseApeReg,apeR1);
}

float readAndSumApeEnergies () {
  // Read all Ape energies in the entire machine, as 32-bit Hi/Lo pairs,
  // sum as doubles, and return as float.

  int chipRow, chipCol;
  int i, j;

  uint16_t __attribute__ ((aligned (8))) buffer[2112*2];
  // This holds the Hi/Lo values of all Apes on one chip (aligned to 8 bytes)

  double totalEnergy = 0;
  
  ForAllChips

    scLLKernelWaitSignal();
    scReadCUDataMemoryBlock(2112*2*2,
                            (uintptr_t)buffer,
                            MemAddress(CUApeDataBuffer));
    scClearCUSignal();

    for (i=0; i<apeRows; i++) {
      for (j=0; j<apeCols; j++) {
        if ( (chipRow*apeRows+i < MeshRows/2) && (chipCol*apeCols+j < MeshCols/2) ) {
          // this Ape is included in actual Mesh
          int ape = i*apeCols + j;
          int apeEnergy =  (((uint32_t)buffer[2*ape]) << 16) | (uint32_t)buffer[2*ape+1];
          totalEnergy += apeEnergy / (double)(cosMax) / 2.0;
            // individual point pair energies are stored as -cosMax..cosMax,
            // and they are double counted
        }
      }
    }
    
  ForAllChipsEnd

  return totalEnergy;
    
}


void emitCopyAllApeMemoryToCPU () {
  // emit code to copy all Ape memory to CU,
  // with signaling to let CPU copy it from CU to CPU

  // Reserve apeR0 register for readback values
  eControl(controlOpReserveApeReg,apeR0);

  // TraceMessage("CUApeDataBuffer ");
  // TraceRegisterCU(IntConst(MemAddress(CUApeDataBuffer)));
  
  CUFor(cuRChipRow, IntConst(0), IntConst(chipRows-1), IntConst(1));
    CUFor(cuRChipCol, IntConst(0), IntConst(chipCols-1), IntConst(1));
      CUFor(cuRApeRow, IntConst(0), IntConst(apeRows-1), IntConst(1));
        CUFor(cuRApeCol, IntConst(0), IntConst(apeCols-1), IntConst(1));
        
          eCUC(cuSetRWAddress, _, _, MemAddress(CUApeDataBuffer));
          int apeMemAddr;
          for (apeMemAddr=0; apeMemAddr<APE_NUM_MEMORY_WORDS; apeMemAddr++) {
            eApeC(apeLoad, apeR0, _, apeMemAddr);
            // Read a value from the current Ape's apeR0 into CU Data Memory
            int propDelay = 4;  // this is plenty long
            eCUC(cuRead, _, rwIgnoreMasks|rwUseCUMemory, (propDelay<<8)|apeR0);
          }
          
          // Signal CPU and wait for it to say to continue
          //TraceMessage("Sending signal emitCopyAllApeMemoryToCPU\n");
          eCUC(cuSetSignal, _, _, _);
          emitWaitForClearSignal();
          
        CUForEnd();
      CUForEnd();
    CUForEnd();
  CUForEnd();

  // Release apeR0
  eControl(controlOpReleaseApeReg,apeR0);    
}


void readEntireApeMem (MachineState *State) {
  // Read all Ape memory in the entire machine
  // and place in the Ape memory field of the specified State data structure

  int chipRow, chipCol, apeRow, apeCol;
  int i;
  uint16_t __attribute__ ((aligned (8))) buffer[APE_NUM_MEMORY_WORDS];
  // we need an area of memory aligned to 8 bytes (and State->ApeMemory may not be)

  ForAllApes(0)   // 0 means not Group mode

    //printf("Waiting for signal readEntireApeMem\n");
    scLLKernelWaitSignal();
    scReadCUDataMemoryBlock(2*APE_NUM_MEMORY_WORDS, 
                            (uintptr_t)buffer,
                            MemAddress(CUApeDataBuffer));

    for (i=0; i<APE_NUM_MEMORY_WORDS; i++) {
      State->ApeMemory[chipRow][chipCol][apeRow][apeCol][i] = buffer[i];
      /* in emulation, check if readback is correct:
      if (                    State->ApeMemory[chipRow][chipCol][apeRow][apeCol][i]
          != scEmulatedMachineState->ApeMemory[chipRow][chipCol][apeRow][apeCol][i]) {
        printf("Error in readback chipRow=%d chipCol=%d apeRow=%d apeCol=%d index=%d read=%d actual=%d\n",
               chipRow, chipCol, apeRow, apeCol, i,
               State->ApeMemory[chipRow][chipCol][apeRow][apeCol][i],
               scEmulatedMachineState->ApeMemory[chipRow][chipCol][apeRow][apeCol][i]);
      }
      */
    }
    
    scClearCUSignal();
    
    /*
    printf("Readback chipRow=%d chipCol=%d apeRow=%d apeCol=%d\n", chipRow, chipCol, apeRow, apeCol);
    for (i=0; i<4*WordsPerStack; i++) {
      printf("%d[%d]=%04X ", i, MemAddress(SpinStack)+i, State->ApeMemory[chipRow][chipCol][apeRow][apeCol][MemAddress(APEspinStack)+i]);
    }
    printf("\n");
    */
    
  ForAllApesEnd
    
}


int mod (int a, int b) {
  return (b+a) % b;
}

float pairCos (int a, int b) {
  // Return the cos of the pair of spins a,b.
  // We convert the spins (angles) into radians, then use float cos 
  float aRad = 2 * M_PI * a / 256.0;
  float bRad = 2 * M_PI * b / 256.0;
  return cosf(aRad-bRad);
}
  
int pairCosTable (int a, int b) {
  // Return the cos of the pair of spins a,b, using the cosTable.
  // The spins are 0..spinMax.
  // The cos is represented as -cosMax..cosMax.
  int angle = abs(a - b);
  int result;
  if (angle < (spinMax+1)/4) result = cosTable[angle];
  else if (angle == (spinMax+1)/4) result = 0;
  else if (angle < (spinMax+1)/2) result = -cosTable[(spinMax+1)/2 - angle];
  else if (angle < 3 * (spinMax+1)/4) result = -cosTable[angle - (spinMax+1)/2];
  else if (angle == 3 * (spinMax+1)/4) result = 0;
  else result = cosTable[spinMax + 1 - angle];
  return result;
}
/*
float printEnergy (MachineState *State) {
  // Compute the energy of the spins using floats, and return it.
  // Also compute it using cosTable, instead of float cos.
  
  int r, c, h;
  double energy = 0;
  int64_t cosTableEnergy = 0;
  //printf("Spins[r,c,h]\n");
  for (h=0; h<MeshHeight; h++) {
    for (r=0; r<MeshRows; r++) {
      //printf("\nheight=%d row=%d ", h, r);
      for (c=0; c<MeshCols; c++) {
        //printf("%d=%02X ", c, Spin(State,r,c,h));
        int cell  = Spin(State, r,                  c,                  h);
        int north = Spin(State, mod(r-1,MeshRows),  c,                  h);
        int south = Spin(State, mod(r+1,MeshRows),  c,                  h);
        int west  = Spin(State, r,                  mod(c-1, MeshCols), h);
        int east  = Spin(State, r,                  mod(c+1, MeshCols), h);
        int down  = Spin(State, r,                  c,                  mod(h-1,MeshHeight));
        int up    = Spin(State, r,                  c,                  mod(h+1,MeshHeight));
        energy = energy
          + pairCos(cell,north)
          + pairCos(cell,south)
          + pairCos(cell,west)
          + pairCos(cell,east)
          + pairCos(cell,down)
          + pairCos(cell,up);
        cosTableEnergy = cosTableEnergy
          + pairCosTable(cell,north)
          + pairCosTable(cell,south)
          + pairCosTable(cell,west)
          + pairCosTable(cell,east)
          + pairCosTable(cell,down)
          + pairCosTable(cell,up);
      }
    }
  }
  // divide energy by 2 for each link, since they are each counted twice
  printf(" cosTable energy = %'.0f\n", - APEbeta * cosTableEnergy / (float)cosMax / 2.0);
  printf("   double energy = %'.0f\n", - APEbeta * energy / 2.0);

  return - APEbeta * energy / 2.0;

}
*/

#define debugSpinPair 0x0003

// debugging routine
void traceSpinsUnchanged (char *msg, MachineState *State) {
  // make sure spins are unchanged from initial value
  int chipRow, chipCol, apeRow, apeCol;
  int i;
  printf("Checking if spins unchanged.\n");
  ForAllApes(0)   // 0 means not Group mode
    for (i=0; i<WordsPerStack; i++) {
      if (State->ApeMemory[chipRow][chipCol][apeRow][apeCol][MemAddress(APEspinStack)+i] != debugSpinPair) {
        printf("Error in spinsUnchanged Ape[%d,%d|%d,%d]SpinStack[%d]=%d\n",
               chipRow, chipCol, apeRow, apeCol, i,
               State->ApeMemory[chipRow][chipCol][apeRow][apeCol][MemAddress(APEspinStack)+i]);
      }
    }
  ForAllApesEnd
}


void traceCheckNeighbors (char *message, MachineState *State) {

  printf("checkNeighbors\n");

  /*maybe for small mesh put unique mesh row/col in each spin and then check APEeastSpins etc here?
                  for given hiehgt, all quads
                  skip up/down, since not in Ape Mem vectors
                              and we were getting apparent errors on some NEWS values
*/

  int r=23;
  int c=21;
  int h=0;
  int cell  = Spin(State, r,                  c,                  h);
  int north = Spin(State, mod(r-1,MeshRows),  c,                  h);
  int south = Spin(State, mod(r+1,MeshRows),  c,                  h);
  int west  = Spin(State, r,                  mod(c-1, MeshCols), h);
  int east  = Spin(State, r,                  mod(c+1, MeshCols), h);
  int down  = Spin(State, r,                  c,                  mod(h-1,MeshHeight));
  int up    = Spin(State, r,                  c,                  mod(h+1,MeshHeight));
  printf("Quad 0: r=%d c=%d h=%d my=%d west=%d east=%d north=%d south=%d up=%d down=%d\n",
         r, c, h, cell, west, east, north, south, up, down);

  r=23; c=22;
  cell  = Spin(State, r,                  c,                  h);
  north = Spin(State, mod(r-1,MeshRows),  c,                  h);
  south = Spin(State, mod(r+1,MeshRows),  c,                  h);
  west  = Spin(State, r,                  mod(c-1, MeshCols), h);
  east  = Spin(State, r,                  mod(c+1, MeshCols), h);
  down  = Spin(State, r,                  c,                  mod(h-1,MeshHeight));
  up    = Spin(State, r,                  c,                  mod(h+1,MeshHeight));
  printf("Quad 1: r=%d c=%d h=%d my=%d west=%d east=%d north=%d south=%d up=%d down=%d\n",
         r, c, h, cell, west, east, north, south, up, down);

  r=24; c=21;
  cell  = Spin(State, r,                  c,                  h);
  north = Spin(State, mod(r-1,MeshRows),  c,                  h);
  south = Spin(State, mod(r+1,MeshRows),  c,                  h);
  west  = Spin(State, r,                  mod(c-1, MeshCols), h);
  east  = Spin(State, r,                  mod(c+1, MeshCols), h);
  down  = Spin(State, r,                  c,                  mod(h-1,MeshHeight));
  up    = Spin(State, r,                  c,                  mod(h+1,MeshHeight));
  printf("Quad 2: r=%d c=%d h=%d my=%d west=%d east=%d north=%d south=%d up=%d down=%d\n",
         r, c, h, cell, west, east, north, south, up, down);

  r=24; c=22;
  cell  = Spin(State, r,                  c,                  h);
  north = Spin(State, mod(r-1,MeshRows),  c,                  h);
  south = Spin(State, mod(r+1,MeshRows),  c,                  h);
  west  = Spin(State, r,                  mod(c-1, MeshCols), h);
  east  = Spin(State, r,                  mod(c+1, MeshCols), h);
  down  = Spin(State, r,                  c,                  mod(h-1,MeshHeight));
  up    = Spin(State, r,                  c,                  mod(h+1,MeshHeight));
  printf("Quad 3: r=%d c=%d h=%d my=%d west=%d east=%d north=%d south=%d up=%d down=%d\n",
         r, c, h, cell, west, east, north, south, up, down);

}
    

// Tables mapping delta energy to probability
// The probability is [0,32768)
// The delta E comes from an approx value, which is a positive number in [0,12],
//    because there are 6 edges, each of which could transition from -1 to +1.
// The approx is scaled to [1,4), using 1+(deltaE/4).
// Since it is stored as a log, this means it is an exponent in [0,2).
// It is represented as a 16 bit binary number, with a fixed binary point in the middle.
// Since it is in [0,2), it is a leading bit (0 or 1) followed by 8 bits of fraction: X.XXXXXXXX
// We chose to use a 32 entry table, for values of the form X.XXXX

#define NumBetas 16
#define BetaStart 0.3
#define BetaIncrement 0.02

#define ProbVectorSize 48
uint16_t probVector[ProbVectorSize];    
uint16_t __attribute__ ((aligned (8))) probArray[NumBetas][ProbVectorSize];
  // we need an area of memory aligned to 8 bytes

void makeProbVector (float beta, float Z, float Kb) {
  // Compute the probability vector for a given beta
  // Given an energy change delta in [0,12), probabilityTable[4*delta] = e^-(...delta...)
  int i;
  for (i = 0; i < ProbVectorSize; i++) {
    float delta = i / 4.0;  //  [0,12)
    //    float probability = (1.0 / Z) * expf(-beta * (.003 + delta) / Kb);
    float probability = (1.0 / Z) * expf(-beta * (.1 + delta) / Kb);
    probVector[i] = 32767 * probability;
    //    printf("index=%2d deltaE=%f probability=%f probability15bits=%d\n",
    //           i, delta, probability, probVector[i]);
  }
}

// We anneal by lowering the initial temperature after each step by a multiplicative decay

void makeProbArray () {
  // Compute the probability vectors for all betas in the annealing process
  int betaIndex;
  int i;
  float beta = BetaStart;
  for (betaIndex = 0; betaIndex < NumBetas; betaIndex++) {
    
    makeProbVector(beta, Z, Kb);  
    for (i = 0; i < ProbVectorSize; i++) {
      probArray[betaIndex][i] = probVector[i];
    }
    //    printf("BetaIndex=%d Beta=%f Prob[0]=%f Prob[1]=%f\n",
    //           betaIndex+1, beta, probVector[0]/32767.0, probVector[1]/32767.0);
    beta = beta + BetaIncrement;
  }

}

void emitUpdateSpins(scExpr betaIndex, scExpr CUProbArray, scExpr APEprobVector, scExpr CUstep, scExpr APEkissState) {  


    // TraceMessage("Step = ");
    // TraceRegisterCU(CUstep);

    DeclareCUVar(CUi, Int);
    DeclareCUVar(CUheight, Int);
    DeclareCUVar(CUquadrant, Int);
    // Send probArray[betaIndex,*] in CU to probVector[*] in all Apes  
    CUFor(CUi, IntConst(0), IntConst(ProbVectorSize-1), IntConst(1));
      Set(IndexVector(APEprobVector, CUi), IndexArray(CUProbArray, betaIndex, CUi));
    CUForEnd()

    // Anneal each of the 4 spin stacks
    CUFor(CUheight, IntConst(0), IntConst(MeshHeight-1), IntConst(1));
         
        // Get the NEWS neighbor spins for all 4 points (in each Ape) at this height
        emitGetNEWSSpins(CUheight);

        // For each of the 4 quadrants in each Ape
        CUFor(CUquadrant, IntConst(0), IntConst(3), IntConst(1));

           // For logical mesh height h, the physical word is h/2 (ie h>>1),
           //   and the spin is stored in the upper byte if h is even (and lower if odd)
           DeclareApeVar(APEwordIndex, Int);
           Set(APEwordIndex, Asr(CUheight, IntConst(1)));
           DeclareApeVar(APEupperLower, Int);
           Set(APEupperLower, And(CUheight, IntConst(1)));

           DeclareApeVar(APEmyspin, Int);
           Set(APEmyspin, IndexArray(APEspinStack, CUquadrant, APEwordIndex));
           ApeIf(Eq(APEupperLower,IntConst(0)));
              Set(APEmyspin, Asr(APEmyspin, IntConst(8)));
           ApeFi();
           Set(APEmyspin, And(APEmyspin, IntConst(0xFF)));
           
           DeclareApeVar(APEwestspin, Int);
           DeclareApeVar(APEnorthspin, Int);
           DeclareApeVar(APEsouthspin, Int);
           DeclareApeVar(APEeastspin, Int);

           Set(APEwestspin, IndexVector(APEwestSpins, CUquadrant));
           Set(APEnorthspin, IndexVector(APEnorthSpins,CUquadrant));
           Set(APEsouthspin, IndexVector(APEsouthSpins, CUquadrant));
           Set(APEeastspin, IndexVector(APEeastSpins, CUquadrant));

           DeclareApeVar(APEdownIndex, Int);
           DeclareApeVar(APEdownspin, Int);
           Set(APEdownIndex, Sub(CUheight, IntConst(1)));
           CUIf(Eq(CUheight, IntConst(0)));
              Set(APEdownIndex, IntConst(MeshHeight - 1));
           CUFi();

           Set(APEwordIndex, Asr(APEdownIndex, IntConst(1)));
           Set(APEupperLower, And(APEdownIndex, IntConst(1)));
           Set(APEdownspin, IndexArray(APEspinStack, CUquadrant, APEwordIndex));
           ApeIf(Eq(APEupperLower,IntConst(0)));
              Set(APEdownspin, Asr(APEdownspin, IntConst(8)));
           ApeFi();
           Set(APEdownspin, And(APEdownspin, IntConst(0xFF)));
           
           DeclareApeVar(APEupIndex, Int);
           DeclareApeVar(APEupspin, Int);
           Set(APEupIndex, Add(CUheight, IntConst(1))); 
           CUIf(Eq(CUheight, IntConst(MeshHeight - 1)));  
               Set(APEupIndex, IntConst(0));
           CUFi();

           Set(APEwordIndex, Asr(APEupIndex, IntConst(1)));
           Set(APEupperLower, And(APEupIndex, IntConst(1)));
           Set(APEupspin, IndexArray(APEspinStack, CUquadrant, APEwordIndex));
           ApeIf(Eq(APEupperLower,IntConst(0)));
              Set(APEupspin, Asr(APEupspin, IntConst(8)));
           ApeFi();
           Set(APEupspin, And(APEupspin, IntConst(0xFF)));

           // Compute the energy of the current state
           DeclareApeVar(APEwestdot, Int);
           DeclareApeVar(APEnorthdot, Int);
           DeclareApeVar(APEsouthdot, Int);
           DeclareApeVar(APEeastdot, Int);
           DeclareApeVar(APEupdot, Int);
           DeclareApeVar(APEdowndot, Int);

           emitDot(APEwestdot, APEmyspin, APEwestspin);
           emitDot(APEnorthdot, APEmyspin, APEnorthspin);
           emitDot(APEsouthdot, APEmyspin, APEsouthspin);
           emitDot(APEeastdot, APEmyspin, APEeastspin);
           emitDot(APEupdot, APEmyspin, APEupspin);
           emitDot(APEdowndot, APEmyspin, APEdownspin);

           // compute current energy
           DeclareApeVar(APEpE_init, Int); 
           Set(APEpE_init,
               Sub(IntConst(0),
                   Add(APEeastdot,
                       Add(APEwestdot,
                           Add(APEnorthdot,
                               Add(APEsouthdot,
                                   Add(APEupdot,
                                       APEdowndot)))))));

           // generate random spinemitdot
           DeclareApeVar(APErandspin, Int);
           emitNextKISS(APErandspin, MemAddress(APEkissState)); 
           Set(APErandspin, And(APErandspin, IntConst(0xFF))); // 8 bit random spin  

           // compute dot products for the new random spin
           emitDot(APEwestdot, APErandspin, APEwestspin);
           emitDot(APEnorthdot, APErandspin, APEnorthspin);
           emitDot(APEsouthdot, APErandspin, APEsouthspin);
           emitDot(APEeastdot, APErandspin, APEeastspin);
           emitDot(APEupdot, APErandspin, APEupspin);
           emitDot(APEdowndot, APErandspin, APEdownspin);

           // compute energy if new spin is accepted
           DeclareApeVar(APEpE_fin, Int);  
           Set(APEpE_fin,
               Sub(IntConst(0),
                   Add(APEeastdot,
                       Add(APEwestdot,
                           Add(APEnorthdot,
                               Add(APEsouthdot,
                                   Add(APEupdot,
                                       APEdowndot)))))));


           // subtract energies, and use energy change as index to probability table
           DeclareApeVar(APEdeltaE, Int);   
           Set(APEdeltaE, Sub(APEpE_fin, APEpE_init));

           DeclareApeVar(APEprob, Int);   
           ApeIf(Lt(APEdeltaE, IntConst(0)));
              Set(APEprob, IntConst(32767));
           ApeElse();
              DeclareApeVar(index, Int);
              Set(index, Asr(APEdeltaE, IntConst(9))); 
              Set(APEprob, IndexVector(APEprobVector, index));
           ApeFi();

           // Decide which transitions will occur.
           // Only consider transitions with the right red/black parity for the current step.
           // We do this by adding row, col, height in the mesh, and using the bottom bit as the parity.
           // But we have 4 quads to consider, and it turns out that quads 0 and 3 have the same parity,
           //   and 1 and 2 have the opposite parity.
           ApeIf(Eq(And(Xor(Xor(Add(APEapeRow,
                                    Add(APEapeCol, CUheight)),
                                Cast(Int, Or(Eq(CUquadrant, IntConst(1)),
                                             Eq(CUquadrant, IntConst(2))))),
                            CUstep),
                        IntConst(1)),
                    IntConst(0)));
         
                 // generate random number
                 DeclareApeVar(Rand, Int);
                 emitNextKISS(Rand, MemAddress(APEkissState));

                 // if transition probability is greater than random number,
                 //    accept new random spin
                 ApeIf(Gt(APEprob, And(Rand,IntConst(0x7FFF))));
                 //ApeIf(IntConst(0));  // debug
                    Set(APEwordIndex, Asr(CUheight, IntConst(1)));
                    Set(APEupperLower, And(CUheight, IntConst(1)));
                    DeclareApeVar(APEword, Int);
                    Set(APEword, IndexArray(APEspinStack, CUquadrant, APEwordIndex));
                    ApeIf(Eq(APEupperLower,IntConst(0)));
                       // set upper byte
                       Set(APEword,
                           Or(Asl(APErandspin, IntConst(8)),
                              And(APEword, IntConst(0xFF))));
                    ApeElse();
                       // set lower byte
                       Set(APEword, Or(APErandspin,
                                       And(APEword, IntConst(0xFF00))));
                    ApeFi();
                    Set(IndexArray(APEspinStack, CUquadrant, APEwordIndex), APEword);
                    // We accepted this transition, so use the correct point energy
                 ApeFi();
           ApeFi();
           
      CUForEnd();   // quadrants
    CUForEnd();  // heights

    
}


void emitCalculateEnergies () {

  // Declare APEpointEnergy and APEtotalEnergy,
  //   representing the energy of each logical mesh point,
  //   and the total energy of the quad of four stacks of points in each cell.
  // The energy of a quad of stacks can be ~200 * 4 * +/- 12,000 = +/- 10M,
  //   so we use a 32 bit Hi/Lo value to store the values.
  DeclareApeVar(APEpointEnergy, Int);
  ApeMem(APEtotalEnergyHi, Int);
  ApeMem(APEtotalEnergyLo, Int);
  Set(APEtotalEnergyHi, IntConst(0));
  Set(APEtotalEnergyLo, IntConst(0));

  DeclareCUVar(CUheight, Int);    
  DeclareCUVar(CUquadrant, Int);   
  DeclareApeVar(APEwordIndex, Int);
  DeclareApeVar(APEupperLower, Int);
  DeclareApeVar(APEmyspin, Int);
  DeclareApeVar(APEnorthspin, Int);
  DeclareApeVar(APEwestspin, Int);
  DeclareApeVar(APEeastspin, Int);
  DeclareApeVar(APEsouthspin, Int);
  DeclareApeVar(APEupspin, Int);
  DeclareApeVar(APEdownspin, Int);

  DeclareApeVar(APEdownIndex, Int);
  DeclareApeVar(APEupIndex, Int);

  DeclareApeVar(APEnorthdot, Int);
  DeclareApeVar(APEwestdot, Int);
  DeclareApeVar(APEeastdot, Int);
  DeclareApeVar(APEsouthdot, Int);
  DeclareApeVar(APEupdot, Int);
  DeclareApeVar(APEdowndot, Int);

  // Consider each of the 4 spin stacks
  CUFor(CUheight, IntConst(0), IntConst(MeshHeight-1), IntConst(1));
         
      // Get the NEWS neighbor spins for all 4 points (in each Ape) at this height
      emitGetNEWSSpins(CUheight);

      // For each of the 4 quadrants in each Ape
      CUFor(CUquadrant, IntConst(0), IntConst(3), IntConst(1));

         // For logical mesh height h, the physical word is h/2 (ie h>>1),
         //   and the spin is stored in the upper byte if h is even (and lower if odd)
         Set(APEwordIndex, Asr(CUheight, IntConst(1)));
         Set(APEupperLower, And(CUheight, IntConst(1)));

         Set(APEmyspin, IndexArray(APEspinStack, CUquadrant, APEwordIndex));
         ApeIf(Eq(APEupperLower,IntConst(0)));
            Set(APEmyspin, Asr(APEmyspin, IntConst(8)));
         ApeFi();
         Set(APEmyspin, And(APEmyspin, IntConst(0xFF)));

         Set(APEwestspin, IndexVector(APEwestSpins, CUquadrant));
         Set(APEnorthspin, IndexVector(APEnorthSpins,CUquadrant));
         Set(APEsouthspin, IndexVector(APEsouthSpins, CUquadrant));
         Set(APEeastspin, IndexVector(APEeastSpins, CUquadrant));

         Set(APEdownIndex, Sub(CUheight, IntConst(1)));
         CUIf(Eq(CUheight, IntConst(0)));
            Set(APEdownIndex, IntConst(MeshHeight - 1));
         CUFi();

         Set(APEwordIndex, Asr(APEdownIndex, IntConst(1)));
         Set(APEupperLower, And(APEdownIndex, IntConst(1)));
         Set(APEdownspin, IndexArray(APEspinStack, CUquadrant, APEwordIndex));
         ApeIf(Eq(APEupperLower,IntConst(0)));
            Set(APEdownspin, Asr(APEdownspin, IntConst(8)));
         ApeFi();
         Set(APEdownspin, And(APEdownspin, IntConst(0xFF)));

         Set(APEupIndex, Add(CUheight, IntConst(1))); 
         CUIf(Eq(CUheight, IntConst(MeshHeight - 1)));  
             Set(APEupIndex, IntConst(0));
         CUFi();

         Set(APEwordIndex, Asr(APEupIndex, IntConst(1)));
         Set(APEupperLower, And(APEupIndex, IntConst(1)));
         Set(APEupspin, IndexArray(APEspinStack, CUquadrant, APEwordIndex));
         ApeIf(Eq(APEupperLower,IntConst(0)));
            Set(APEupspin, Asr(APEupspin, IntConst(8)));
         ApeFi();
         Set(APEupspin, And(APEupspin, IntConst(0xFF)));

         // Compute the energy of the current state
         emitDot(APEwestdot, APEmyspin, APEwestspin);
         emitDot(APEnorthdot, APEmyspin, APEnorthspin);
         emitDot(APEsouthdot, APEmyspin, APEsouthspin);
         emitDot(APEeastdot, APEmyspin, APEeastspin);
         emitDot(APEupdot, APEmyspin, APEupspin);
         emitDot(APEdowndot, APEmyspin, APEdownspin);

         // compute current energy
         Set(APEpointEnergy,
             Sub(IntConst(0),
                 Add(APEeastdot,
                     Add(APEwestdot,
                         Add(APEnorthdot,
                             Add(APEsouthdot,
                                 Add(APEupdot,
                                     APEdowndot)))))));

         // Add the 16-bit point energy into the 32-bit APE total energy.
         // Both of these are signed values, so we sign extend point energy first.
         // Reserve apeR0 and apeR1 for this calculation
         eControl(controlOpReserveApeReg,apeR0);
         eControl(controlOpReserveApeReg,apeR1);
         eApeX(apeSet,   apeR1,      _,  APEpointEnergy);
         eApeC(apeAsr,   apeR1,  apeR1,  15);  // sign extend APEpointEnergy
         eApeC(apeLoad,  apeR0,      _,  MemAddress(APEtotalEnergyLo));
         eApeX(apeAdd,   apeR0,  apeR0,  APEpointEnergy);
         eApeC(apeStore, apeR0,      _,  MemAddress(APEtotalEnergyLo));
         eApeC(apeLoad,  apeR0,      _,  MemAddress(APEtotalEnergyHi));
         eApeR(apeAddL,  apeR0,  apeR0,  apeR1);
         eApeC(apeStore, apeR0,      _,  MemAddress(APEtotalEnergyHi));
         eControl(controlOpReleaseApeReg,apeR0);
         eControl(controlOpReleaseApeReg,apeR1);

      CUForEnd();   // quadrants
  CUForEnd();  // heights

}

float sqr (float x) {
  // return float x squared
  return x*x;
}

int printEnergyEachStep;
  // 0 to print energy at end of each thermo and measure phase
  // 1 to print energy for all measure steps (for pasting into spreadsheet)
  // 2 to print energy at end of every thermo and measure step

void anneal () {
  // Run the U(1) Sigma model annealer on a randomly initialized mesh

  printf("\n");
  printf("U(1) Sigma model on S1, with integer angles.  Rows=%d  Cols=%d  Height=%d.\n",
         MeshRows, MeshCols, MeshHeight);
  printf("Thus using %d%% of S1 prototype computing capacity.\n",
         (100 * MeshRows/2 * MeshCols/2) / (4*48 * 4*44));
  printf("  and ~%d%% of S1 prototype memory capacity.\n",
         (100 * 4 * MeshHeight/2) / 350);  // we assume roughly 350 words are available for spin stacks
  printf("Estimated peak power usage %4.1f watts (for prototype hardware, using 40nm silicon process).\n",
         (16.0 * MeshRows/2 * MeshCols/2) / (4*48 * 4*44));
  printf("\n");
  
  int i, j;
  
  DeclareCUVar(CUj, Int);  
  DeclareCUVar(CUi, Int);

  // Make a MachineState to hold the entire Ape memory
  // that we read back from the Apes after each annealing step
  MachineState *ReadbackState = malloc(sizeof(MachineState));
  
  // Create the probability table and copy it into the CUProbArray
  makeProbArray();
  DeclareCUMemArray(CUProbArray, Int, NumBetas, ProbVectorSize);
  scWriteCUDataMemoryBlock(NumBetas * ProbVectorSize * 2,
                           (uintptr_t)(&probArray),
                           MemAddress(CUProbArray));

  // Create cos table and copy it into CU memory
  makecos();
  DeclareCUMemVector(CUcosTable, Int, cosTableSize);
  scWriteCUDataMemoryBlock(cosTableSize*2,
                           (uintptr_t)(&cosTable),
                           MemAddress(CUcosTable));
  
  ApeMemVector(APEcosTable, Int, cosTableSize);
  // Send CUcosTable in CU to APEcosTable in all Apes
  CUFor(CUi, IntConst(0), IntConst(cosTableSize-1), IntConst(1));
      Set(IndexVector(APEcosTable, CUi), IndexVector(CUcosTable, CUi));
  CUForEnd();

  // Define a 2112*2*2 byte vector in CU Data Memory to hold copies of Ape data that we will read back
  CUMemVector(CUApeDataBuffer, Int, 2112*2*2);
  
  // Turn on Mask Mode, so conditionals will work
  eCUC(cuSetMaskMode, _, _, 1);
  
  // Give each Ape its row and column location in the grid
  ApeVar(APEapeRow, Int);
  ApeVar(APEapeCol, Int);
  Set(APEapeRow,IntConst(0));
  Set(APEapeCol,IntConst(0));
    // values of apeRow/apeCol above don't matter,
    // but Nova complains if these are used but not initialized in following loop
  CUFor(CUi, IntConst(1), IntConst(192), IntConst(1));
    emitGetG(APEapeRow, getNorth);
    Set(APEapeRow, Add(APEapeRow,IntConst(1)));
    emitGetG(APEapeCol, getWest);
    Set(APEapeCol, Add(APEapeCol,IntConst(1)));
  CUForEnd();
  Set(APEapeRow, Sub(APEapeRow,IntConst(1)));
  Set(APEapeCol, Sub(APEapeCol,IntConst(1)));
  
  // TraceMessage("\nrow and column of Ape[1,2|10,21], which should be 58, 109\n");
  // TraceOneRegisterOneApe(APEapeRow, 1*apeRows+10, 2*apeCols+21);
  // TraceOneRegisterOneApe(APEapeCol, 1*apeRows+10, 2*apeCols+21);

  // Create Random Number Generator and initialize it
  DeclareApeMemVector(APEkissState, Int, 9);
  DeclareApeVar(APErowcol,Int);
  Set(APErowcol, Xor(Asl(APEapeRow, IntConst(8)), APEapeCol));
  for (i = 0; i < MemLength(APEkissState); i++) {
    Set(IndexVector(APEkissState, IntConst(i)), Add(APErowcol, IntConst(i)));
  }

  int r, c, h;

  // Define the Ape memory space for spins, and a temp var
  ApeMemArray(APEspinStack, Int, 4, WordsPerStack);
  ApeVar(APEspinPair, Int);

  // Define space for the spins of the NEWS neighbors, at a given height
  ApeMemVector(APEnorthSpins, Int, 4);
  ApeMemVector(APEeastSpins, Int, 4);
  ApeMemVector(APEwestSpins, Int, 4);
  ApeMemVector(APEsouthSpins, Int, 4);
  
  DeclareApeMemVector(APEprobVector, Int, ProbVectorSize);
  DeclareCUVar(CUbetaIndex, Int);
  DeclareCUVar(CUstep, Int);

  // show user optimal energy
  printf("\nOptimal energy = %'d\n\n", - MeshRows * MeshCols * MeshHeight * 3);
  
  // create random initial config
  DeclareApeVar(APErand, Int);
  CUFor(CUi, IntConst(0), IntConst(WordsPerStack-1), IntConst(1));
    CUFor(CUj, IntConst(0), IntConst(3), IntConst(1));
      emitNextKISS(APEspinPair, MemAddress(APEkissState));
      emitNextKISS(APErand, MemAddress(APEkissState));
      Set(IndexArray(APEspinStack, CUj, CUi),
          Or( Asl(APEspinPair,IntConst(8)),
              And(APErand,IntConst(0xFF))));
      // Set(IndexArray(APEspinStack, CUj, CUi), IntConst(debugSpinPair));  // debug
    CUForEnd();
  CUForEnd();
  

  // compute the autocorrelation for beta=0.46

  int correlate_thermo_step_count = 1000;
  int correlate_measure_step_count = 20000;
  Set(CUbetaIndex, IntConst((0.46 - BetaStart)/BetaIncrement));

  // Send signal for calculating timing
  eCUC(cuSetSignal, _, _, _);
  // Wait for the CPU to clear our signal, meaning we can continue
  emitWaitForClearSignal();

  CUFor(CUstep, IntConst(1), IntConst(correlate_thermo_step_count), IntConst(1));
      // update all spins
      emitUpdateSpins(CUbetaIndex, CUProbArray, APEprobVector, CUstep, APEkissState); 
  CUForEnd();

  // Send signal for calculating timing
  eCUC(cuSetSignal, _, _, _);
  // Wait for the CPU to clear our signal, meaning we can continue
  emitWaitForClearSignal();

  CUFor(CUstep, IntConst(1), IntConst(correlate_measure_step_count), IntConst(1));

      // update all spins
      emitUpdateSpins(CUbetaIndex, CUProbArray, APEprobVector, CUstep, APEkissState); 

      // Send signal step is done
      eCUC(cuSetSignal, _, _, _);
      // Wait for the CPU to clear our signal, meaning we can continue
      emitWaitForClearSignal();

      // calculate total energy in each APE
      emitCalculateEnergies();

      // Send all the Ape total energies to the CPU
      emitCopyApeTotalEnergiesToCPU();

  CUForEnd();


  // Sweep beta up and down, computing Mean and Stddev

#if meshSize==1
  int thermo_step_count = 5;
  int measure_step_count = 5;
#else
  int thermo_step_count = 1000;
  int measure_step_count = 2000;
#endif

  // Up loop
  CUFor(CUbetaIndex, IntConst(0), IntConst(NumBetas-1), IntConst(1));

    CUFor(CUstep, IntConst(1), IntConst(thermo_step_count), IntConst(1));

      // update all spins
      emitUpdateSpins(CUbetaIndex, CUProbArray, APEprobVector, CUstep, APEkissState);

      // Send signal step is done
      eCUC(cuSetSignal, _, _, _);
      // Wait for the CPU to clear our signal, meaning we can continue
      emitWaitForClearSignal();

      // Compute the energy of the current state, if we are printing energy each thermo step
      if (printEnergyEachStep==2) {

        // calculate total energy in each APE
        emitCalculateEnergies();

        // Send all the Ape total energies to the CPU
        emitCopyApeTotalEnergiesToCPU();
      }
        
    CUForEnd();  


    CUFor(CUstep, IntConst(1), IntConst(measure_step_count), IntConst(1));

      // update all spins
      emitUpdateSpins(CUbetaIndex, CUProbArray, APEprobVector, CUstep, APEkissState); 

      // Send signal step is done
      eCUC(cuSetSignal, _, _, _);
      // Wait for the CPU to clear our signal, meaning we can continue
      emitWaitForClearSignal();

      // calculate total energy in each APE
      emitCalculateEnergies();

      // Send all the Ape total energies to the CPU
      emitCopyApeTotalEnergiesToCPU();

    CUForEnd();  
  
  CUForEnd();
  
  // Down loop
  DeclareCUVar(CUinverseBetaIndex,Int);
  CUFor(CUinverseBetaIndex, IntConst(0), IntConst(NumBetas-1), IntConst(1));

    Set(CUbetaIndex, Sub(IntConst(NumBetas-1),CUinverseBetaIndex));

    CUFor(CUstep, IntConst(1), IntConst(thermo_step_count), IntConst(1));
      // update all spins
      emitUpdateSpins(CUbetaIndex, CUProbArray, APEprobVector, CUstep, APEkissState);

      // Send signal step is done
      eCUC(cuSetSignal, _, _, _);
      // Wait for the CPU to clear our signal, meaning we can continue
      emitWaitForClearSignal();

      // Compute the energy of the current state, if we are printing energy each thermo step
      if (printEnergyEachStep==2) {

        // calculate total energy in each APE
        emitCalculateEnergies();

        // Send all the Ape total energies to the CPU
        emitCopyApeTotalEnergiesToCPU();
      }

    CUForEnd();  


    CUFor(CUstep, IntConst(1), IntConst(measure_step_count), IntConst(1));

      // update all spins
      emitUpdateSpins(CUbetaIndex, CUProbArray, APEprobVector, CUstep, APEkissState); 

      // Send signal step is done
      eCUC(cuSetSignal, _, _, _);
      // Wait for the CPU to clear our signal, meaning we can continue
      emitWaitForClearSignal();
 
      // calculate total energy in each APE
      emitCalculateEnergies();

      // Send all the Ape total energies to the CPU
      emitCopyApeTotalEnergiesToCPU();

    CUForEnd(); 	   

  CUForEnd();


  // emit Halt
  eCUC(cuHalt, _, _, _);

  // emit the low level translation of the high level kernel instructions
  scKernelTranslate();

  // Load, free, start low level kernel
  scLLKernelLoad (llKernel, 0);
  scLLKernelFree(llKernel);
  scLLKernelExecute(0);

  // Run the autocorrelation, compute and print results
  int step;
  float correlateEnergyAtStep[correlate_measure_step_count];

  // Compute and print data related to timing
  // Wait for signal that autocorrelation thermo step is starting
  scLLKernelWaitSignal();
  // Clear the signal, so the CU will continue
  scClearCUSignal();
  printf("Starting %d update steps\n", correlate_thermo_step_count);
  // Wait for signal that autocorrelation thermo step finished
  scLLKernelWaitSignal();
  // Clear the signal, so the CU will continue
  scClearCUSignal();
  printf("Finished %d update steps\n", correlate_thermo_step_count);
  
  for(step = 1; step <= correlate_measure_step_count; step = step + 1) {

    // CU will run the next step, then signal
    // So wait for the signal and let user know the step finished
    //printf("Waiting for signal that CU finished step\n");
    scLLKernelWaitSignal();
    // Clear the signal, so the CU will continue
    scClearCUSignal();

    // Compute and print the energy
    float energyFromApes = readAndSumApeEnergies();
    if (printEnergyEachStep==2 || step==correlate_measure_step_count) {
      printf("Measure Step=%d Energy=%'.0f\n", step, energyFromApes);
    }
    correlateEnergyAtStep[step-1] = energyFromApes;
      
  }

  if (printEnergyEachStep==2) printf("\n");

  // compute mean
  float mean = 0.0;
  for (step = 0; step < correlate_measure_step_count; step++) {
    mean += correlateEnergyAtStep[step];
  }
  mean /= correlate_measure_step_count;
      
  // compute variance
  float var = 0.0;
  for (step = 0; step < correlate_measure_step_count; step++) {
    var += sqr(correlateEnergyAtStep[step] - mean);
  }
  var /= correlate_measure_step_count;

  int correlateSpacing;
  int correlateSpacingMax = 200;
  printf("spacing\tautocorrelation\n");
  for (correlateSpacing=0; correlateSpacing<=correlateSpacingMax; correlateSpacing++) {

    float autocorr = 0.0;
    for (step = 0; step < correlate_measure_step_count-correlateSpacing; step++) {
      autocorr +=    (correlateEnergyAtStep[step] - mean)
                   * (correlateEnergyAtStep[step+correlateSpacing] - mean);
    }
    autocorr = autocorr / ((correlate_measure_step_count - correlateSpacing) * var);
    printf("%d\t%f\n", correlateSpacing, autocorr);
  }
  printf("\n");
  
  
  // For all betas, run each step, read back the spins, compute energy and print

  float energyAtStep[measure_step_count];
  
  int spacing = 100;  // the spacing we use for computing mean and stddev of measure steps
  int numSamples = 1 + (measure_step_count-1)/spacing;  // number of samples with given spacing
  float upMean[NumBetas];     // mean energy at betaIndex in up sweep
  float upStddev[NumBetas];   // stddev at betaIndex in up sweep
  float downMean[NumBetas];   // mean energy at betaIndex in down sweep
  float downStddev[NumBetas]; // stddev at betaIndex in down sweep

  int betaIndex;

  // Up loop
  printf("Up\n");
  for(betaIndex = 0; betaIndex < NumBetas; betaIndex = betaIndex + 1) {

    for(step = 1; step <= thermo_step_count; step = step + 1) {

      // CU will run the next step, then signal
      // So wait for the signal and let user know the step finished
      scLLKernelWaitSignal();
      // Clear the signal, so the CU will continue
      scClearCUSignal();

      // Compute and print the energy
      if (printEnergyEachStep==2) {
        float energyFromApes = readAndSumApeEnergies();
	printf("Up Beta=%5.2f Thermo   Step=%d Energy=%'.0f\n",
	       BetaStart + betaIndex * BetaIncrement, step, energyFromApes);
      }
    }

    if (printEnergyEachStep==2) printf("\n");
    
    for(step = 1; step <= measure_step_count; step = step + 1) {

      // CU will run the next step, then signal
      // So wait for the signal and let user know the step finished
      //printf("Waiting for signal that CU finished step\n");
      scLLKernelWaitSignal();
      // Clear the signal, so the CU will continue
      scClearCUSignal();

      // Compute and print the energy
      float energyFromApes = readAndSumApeEnergies();
      if(printEnergyEachStep==1) {
	printf("%5.2f\t%f\n",
	       BetaStart + betaIndex * BetaIncrement, energyFromApes);
      } else if(printEnergyEachStep==2 || step==measure_step_count) {
	printf("Up Beta=%5.2f Measure  Step=%d Energy=%'.0f\n",
	       BetaStart + betaIndex * BetaIncrement, step, energyFromApes);
      }
      energyAtStep[step-1] = energyFromApes;
    }

    if (printEnergyEachStep==2) printf("\n");

    // compute mean
    float mean = 0.0;
    for (step = 0; step < measure_step_count; step += spacing) {
      mean += energyAtStep[step];
    }
    mean /= numSamples;
    upMean[betaIndex] = mean;
      
    // compute variance
    float var = 0.0;
    for (step = 0; step < measure_step_count; step += spacing) {
      var += sqr(energyAtStep[step] - mean);
    }
    var /= numSamples;
    upStddev[betaIndex] = sqrt(var); 
  }
  
  // Down loop
  printf("Down\n");
  for(betaIndex = NumBetas-1; betaIndex >= 0; betaIndex = betaIndex - 1) {

    for(step = 1; step <= thermo_step_count; step = step + 1) {

      // CU will run the next step, then signal
      // So wait for the signal and let user know the step finished
      //printf("Waiting for signal that CU finished step\n");
      scLLKernelWaitSignal();
      // Clear the signal, so the CU will continue
      scClearCUSignal();
	
      // Compute and print the energy
      if(printEnergyEachStep==2) {
        float energyFromApes = readAndSumApeEnergies();
        printf("Down Beta=%5.2f Thermo   Step=%d Energy=%'.0f\n",
               BetaStart + betaIndex * BetaIncrement, step, energyFromApes);
      }
    }

    if (printEnergyEachStep==2) printf("\n");

    for(step = 1; step <= measure_step_count; step = step + 1) {

      // CU will run the next step, then signal
      // So wait for the signal and let user know the step finished
      //printf("Waiting for signal that CU finished step\n");
      scLLKernelWaitSignal();
      // Clear the signal, so the CU will continue
      scClearCUSignal();

      // Compute and print the energy
      float energyFromApes = readAndSumApeEnergies();
      if(printEnergyEachStep==1) {
        printf("%5.2f\t%f\n",
               BetaStart + betaIndex * BetaIncrement, energyFromApes);
      } else if(printEnergyEachStep==2 || step==measure_step_count) {
        printf("Down Beta=%5.2f Measure  Step=%d Energy=%'.0f\n",
               BetaStart + betaIndex * BetaIncrement, step, energyFromApes);
      }
      energyAtStep[step-1] = energyFromApes;
    }

    if (printEnergyEachStep==2) printf("\n");
    
    // compute mean
    float mean = 0.0;
    for (step = 0; step < measure_step_count; step += spacing) {
      mean += energyAtStep[step];
    }
    mean /= numSamples;
    downMean[betaIndex] = mean;
      
    // compute variance
    float var = 0.0;
    for (step = 0; step < measure_step_count; step += spacing) {
      var += sqr(energyAtStep[step] - mean);
    }
    var /= numSamples;
    downStddev[betaIndex] = sqrt(var);
    
  }

  
  printf("\nOptimal energy = %'d\n\n", - MeshRows * MeshCols * MeshHeight * 3);

  printf("Average thermalized energy for beta = %f to %f to %f\n",
         BetaStart,
         BetaStart + (NumBetas-1)*BetaIncrement,
         BetaStart);
  
  printf("beta\tup mean\tup sd\tdown mean\tdown stddev\n");
  for (betaIndex = 0; betaIndex < NumBetas; betaIndex = betaIndex + 1) {
    float beta = BetaStart + (betaIndex * BetaIncrement);
    printf("%f\t%f\t%f\t%f\t%f\n",
           beta, upMean[betaIndex], upStddev[betaIndex],
           downMean[betaIndex], downStddev[betaIndex]);
  }

  // Wait for Halt, the make sure CU is not running
  //printf("Waiting for signal that CU halted\n");
  scLLKernelWaitSignal();
  if (scReadCURunning() != 0)
    printf("Synchronization error at end - CU should have halted but is still running.\n");

  return;
 
}


int main (int argc, char *argv[]) {
  //      {real | emu}
  //      {0 | 1}    <print energy per step>
  //      [<trace>]  see trace flags

  // set locale, to make %'d and %'f format specifiers insert commas every three digits
  setlocale(LC_NUMERIC, "");

  // process the command line arguments
  int argError = 0;
  int nextArg = 1;

  if (argc<= nextArg) argError = 1;
  else if (strcmp(argv[nextArg],"real")==0 ) {
    emulated = 0;
  } else if (strcmp(argv[nextArg],"emu")==0 ) {
    emulated = 1;
  } else {
    printf("Machine argument not 'real' or 'emu'.\n");
    argError = 1;
  }
  nextArg += 1;

  if (argc<= nextArg) argError = 1;
  else {
    printEnergyEachStep = atoi(argv[nextArg]);
    nextArg += 1;
  }

  traceFlags = 0;
  if (argc > nextArg) {
    traceFlags = atoi(argv[nextArg]);
    nextArg += 1;
  }

  if (argc > nextArg) {
    printf("Too many command line arguments.\n");
    argError = 1;
  }

  if (argError) {
    printf("  Command line arguments are:\n");
    printf("       <machine>               'real' or 'emu'\n");
    printf("       <printEnergyEachStep>   0 = after each thermo and measure phase\n");
    printf("                               1 = after each measure step (for spreadsheet)\n");
    printf("                               2 = after each thermo and measure step\n");
    printf("       [<trace flags>]         5 bits corresponding to Translate | Emit | API | States | Instructions\n");
    exit(1);
  }

  // Initialize Singular arithmetic on CPU
  initSingularArithmetic ();

  // Create a machine
#if meshSize==1
  printf("*** Using 4x4 Apes for debugging. ***\n");
  chipRows = 1;
  chipCols = 1;
  apeRows = 4;
  apeCols = 4;
#elif meshSize==2
  printf("*** Using 1/4 of Single Chip system for debugging. ***\n");
  chipRows = 1;
  chipCols = 1;
  apeRows = 24;
  apeCols = 22;
#else
  printf("*** Using full S1 4x4 chip system. ***\n");
  chipRows = 4;
  chipCols = 4;
  apeRows = 48;
  apeCols = 44;
#endif
  
  scInitializeMachine ((emulated ? scEmulated : scRealMachine),
                       chipRows, chipCols, apeRows, apeCols,
                       traceFlags, 0 /* DDR */, 0 /* randomize */, 0 /* torus */);

  // Exit if S1 is still running.
  // (scInitializeMachine is supposed to completely reset the machine,
  // so this should not be able to happen, but current CU has a bug.)
  if (scReadCURunning() != 0) {
    printf("S1 is RUNNING AFTER RESET.  Terminating execution.\n");
    exit(1);
  }

  // Initialize the kernel creating code
  scNovaInit();
  scEmitLLKernelCreate();

  // Run the annealing process
  anneal();

  // Terminate the machine
  scTerminateMachine();

}







==> anc/matmul.c <==

/* 

   Matrix multiplication: real, complex, and with shifting to other cores.

   gcc -lm -o shiftedmatmul shiftedmatmul.c scNova.c scAcceleratorAPI.c scEmulator.c scArithmetic178.c pmbus.c

*/


#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <sys/types.h>
#include <sys/stat.h>
#include <time.h>

#include "scAcceleratorAPI.h"
#include "scNova.h"


int emulated;                     // 1 for emulated machine, 0 for real S1 hardware
extern int scTotalCyclesTaken;    // if emulated, total cycles taken to run last kernel
extern MachineState *scEmulatedMachineState;   // if emulated, pointer to emulated machine's state
extern LLKernel *llKernel;

// Size info of the real or emulated machine
int chipRows;
int chipCols;
int apeRows;
int apeCols;

// Bits controling how much tracing to do, per scAcceleratorAPI.h
int traceFlags;

// True if we want to do kahan summation in matrix multiply
int doingKahan;


void emitGetTorus (scExpr x, int dir) {
  // Emit code to use GetG (in torus configuration)
  // to simulate a normal Get but with toroidal connections
  int i;
  eApeC(apeGetGStart,     _, _, dir);
  eApeC(apeGetGStartDone, 0, x, 0);
  for (i=0; i<16; i++) {
    eApeC(apeGetGMove,    _, _, _);
  }
  eApeC(apeGetGMoveDone,  _, _, _);
  eApeC(apeGetGEnd,       x, x, dir);
}


void tests () {
  // Run some tests
  int i,j;

  // Turn on Mask Mode, so conditionals will work
  eCUC(cuSetMaskMode, _, _, 1);
  

   // Compute row and col for each Ape
  DeclareApeVar(apeRow, Int);
  DeclareApeVar(apeCol, Int);
  Set(apeRow,IntConst(0));
  Set(apeCol,IntConst(0));
  // every ape gets it's row number and column number
  int m;
  for (m=0; m<N; m++){
    eApeC(apeGet, apeRow, apeRow, getNorth);
    Set(apeRow, Add(apeRow,IntConst(1)));
    eApeC(apeGet, apeCol, apeCol, getWest);
    Set(apeCol, Add(apeCol,IntConst(1)));
  }
  Set(apeRow, Sub(apeRow,IntConst(1)));
  Set(apeCol, Sub(apeCol,IntConst(1)));

  
  TraceMessage("\nrow and column of Ape[0,0|3,5]\n");
  TraceOneRegisterOneApe(apeRow, 3, 5);
  TraceOneRegisterOneApe(apeCol, 3, 5);
 

  // Shift from neighbor and matrix multiply

  // int to approx

  DeclareApeMemVector(IntToApprox, Approx, 48);

  for(i=0; i < 48; i++) {
    Set(IndexVector(IntToApprox, IntConst(i)), AConst(i));
  }
    

  // Define and declare matrices in each core

  DeclareApeMemArray(FactorR, Approx, 3, 3);
  DeclareApeMemArray(FactorI, Approx, 3, 3);
  DeclareApeMemArray(leftFactorR, Approx, 3, 3);
  DeclareApeMemArray(leftFactorI, Approx, 3, 3);
  DeclareApeMemArray(ProductR, Approx, 3, 3);
  DeclareApeMemArray(ProductI, Approx, 3, 3);
  DeclareCUVar(ii, Int);
  DeclareCUVar(jj, Int);
  DeclareCUVar(kk, Int);

  // Initialize arrays

  for(i = 0; i < 3; i++) {
    for(j = 0; j < 3; j++) {
      Set(IndexArray(FactorR, IntConst(i), IntConst(j)),
          Add(IndexVector(IntToApprox, apeRow), AConst(i)));
      Set(IndexArray(FactorI, IntConst(i), IntConst(j)),
          Add(IndexVector(IntToApprox, apeCol), AConst(j)));	   
    }
  }

  // Get matrix from left neighbor
  DeclareApeVar(temp, Approx);
  
  for(i = 0; i < 3; i++) {
    for(j = 0; j < 3; j++) {
      
      // leftFactor[i][j] = left neighbor's Factor[i][j]

      Set(temp, IndexArray(FactorR, IntConst(i), IntConst(j)));
      emitGetTorus(temp, getWest);
      Set(IndexArray(leftFactorR, IntConst(i), IntConst(j)), temp);
      
      Set(temp, IndexArray(FactorI, IntConst(i), IntConst(j)));
      emitGetTorus(temp, getWest);
      Set(IndexArray(leftFactorI, IntConst(i), IntConst(j)), temp);
    }
  }

  // Multiply matrices
  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
         
          Set(IndexArray(ProductR, ii, jj), AConst(0));
	  Set(IndexArray(ProductI, ii, jj), AConst(0));
	  
	  CUFor(kk, IntConst(0), IntConst(2), IntConst(1));
	       Set(IndexArray(ProductR, ii, jj),
		   Add(IndexArray(ProductR, ii, jj),
		       Sub(Mul(IndexArray(FactorR, ii, kk),
                               IndexArray(leftFactorR, kk, jj)),
			   Mul(IndexArray(FactorI, ii, kk),
                               IndexArray(leftFactorI, kk, jj)))));
	       Set(IndexArray(ProductI, ii, jj),
		   Add(IndexArray(ProductI, ii, jj),
		       Add(Mul(IndexArray(FactorR, ii, kk),
                               IndexArray(leftFactorI, kk, jj)),
			   Mul(IndexArray(FactorI, ii, kk),
                               IndexArray(leftFactorR, kk, jj)))));
	  CUForEnd();
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(FactorR, ii, jj), 1, 2);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(FactorI, ii, jj), 1, 2);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(leftFactorR, ii, jj), 1, 2);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(leftFactorI, ii, jj), 1, 2);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(ProductR, ii, jj), 1, 2);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(ProductI, ii, jj), 1, 2);
      CUForEnd();
  CUForEnd();


   // emit Halt
  eCUC(cuHalt, _, _, _);

  // emit the low level translation of the high level kernel instructions
  scKernelTranslate();

  // Load, free, start low level kernel
  scLLKernelLoad (llKernel, 0);
  scLLKernelFree(llKernel);
  scLLKernelExecute(0);


  return;

  

  // Complex

  // Define and declare matrices in each core

  DeclareApeMemArray(Factor1R, Approx, 3, 3);
  DeclareApeMemArray(Factor1I, Approx, 3, 3);
  DeclareApeMemArray(Factor2R, Approx, 3, 3);
  DeclareApeMemArray(Factor2I, Approx, 3, 3);


  // Initialize arrays

  for(i = 0; i < 3; i++) {
    for(j = 0; j < 3; j++) {
          Set(IndexArray(Factor1R, IntConst(i), IntConst(j)), AConst(i+1));
	  Set(IndexArray(Factor1I, IntConst(i), IntConst(j)), AConst(i+1));
          Set(IndexArray(Factor2R, IntConst(i), IntConst(j)), AConst(j+1));
	  Set(IndexArray(Factor2I, IntConst(i), IntConst(j)), AConst(j+1));	   
    }
  }

  // Multiply matrices in each core

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
          Set(IndexArray(ProductR, ii, jj), AConst(0));
	  Set(IndexArray(ProductI, ii, jj), AConst(0));
	  CUFor(kk, IntConst(1), IntConst(2), IntConst(1));
	       Set(IndexArray(ProductR, ii, jj),
                   Add(IndexArray(ProductR, ii, jj),
                       Sub(Mul(IndexArray(Factor1R, ii, kk),
                               IndexArray(Factor2R, kk, jj)),
                           Mul(IndexArray(Factor1I, ii, kk),
                               IndexArray(Factor2I, kk, jj)))));
	       Set(IndexArray(ProductI, ii, jj),
                   Add(IndexArray(ProductI, ii, jj),
                       Add(Mul(IndexArray(Factor1R, ii, kk),
                               IndexArray(Factor2I, kk, jj)),
                           Mul(IndexArray(Factor1I, ii, kk),
                               IndexArray(Factor2R, kk, jj)))));
	  CUForEnd();
      CUForEnd();
  CUForEnd();


  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(Factor1R, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(Factor1I, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(Factor2R, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(Factor2I, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(ProductR, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(ProductI, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

   // emit Halt
  eCUC(cuHalt, _, _, _);

  // emit the low level translation of the high level kernel instructions
  scKernelTranslate();

  // Load, free, start low level kernel
  scLLKernelLoad (llKernel, 0);
  scLLKernelFree(llKernel);
  scLLKernelExecute(0);


  return;

  



  // Real

  // Define and declare matrices in each core

  DeclareApeMemArray(Factor1, Approx, 3, 3);
  DeclareApeMemArray(Factor2, Approx, 3, 3);
  DeclareApeMemArray(Product, Approx, 3, 3);



  // Initialize arrays

  for(i = 0; i < 3; i++) {
    for(j = 0; j < 3; j++) {
          Set(IndexArray(Factor1, IntConst(i), IntConst(j)), AConst(i+1));
          Set(IndexArray(Factor2, IntConst(i), IntConst(j)), AConst(j+1));
    }
  }

      //     1 1 1   1 2 3   3  6  9
      //     2 2 2 x 1 2 3   6 12 18
      //     3 3 3   1 2 3   9 18 27

  // Multiply matrices in each core

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
          Set(IndexArray(Product, ii, jj), AConst(0));
	  CUFor(kk, IntConst(0), IntConst(2), IntConst(1));
	      Set(IndexArray(Product, ii, jj),
                  Add(IndexArray(Product, ii, jj),
                      Mul(IndexArray(Factor1, ii, kk),
                          IndexArray(Factor2, kk, jj))));
	  CUForEnd();
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(Factor1, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(Factor2, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

  CUFor(ii, IntConst(0), IntConst(2), IntConst(1));
      CUFor(jj, IntConst(0), IntConst(2), IntConst(1));
      TraceOneRegisterOneApe(IndexArray(Product, ii, jj), 1, 1);
      CUForEnd();
  CUForEnd();

   // emit Halt
  eCUC(cuHalt, _, _, _);

  // emit the low level translation of the high level kernel instructions
  scKernelTranslate();

  // Load, free, start low level kernel
  scLLKernelLoad (llKernel, 0);
  scLLKernelFree(llKernel);
  scLLKernelExecute(0);


  return;

}


int main (int argc, char *argv[]) {
  //      {real | emulated}
  //      <trace>  see trace flags
  //      [kahan]

  // process the command line arguments
  int argError = 0;
  int nextArg = 1;

  if (argc<= nextArg) argError = 1;
  else if (strcmp(argv[nextArg],"real")==0 ) {
    emulated = 0;
  } else if (strcmp(argv[nextArg],"emulated")==0 ) {
    emulated = 1;
  } else {
    printf("Machine argument not 'real' or 'emulated'.\n");
    argError = 1;
  }
  nextArg += 1;

  if (argc<= nextArg) argError = 1;
  else {
    traceFlags = atoi(argv[nextArg]);
    nextArg += 1;
  }

  doingKahan = 0;
  if (argc > nextArg) {
    if (strcmp(argv[nextArg],"kahan")==0 ) {
      doingKahan = 1;
    } else {
      printf("Optional kahan argument is not 'kahan'\n");
    argError = 1;
    }
    nextArg += 1;
  }

  if (argc > nextArg) {
    printf("Too many command line arguments.\n");
    argError = 1;
  }

  if (argError) {
    printf("  Command line arguments are:\n");
    printf("       <machine>        'real' or 'emulated'\n");
    printf("       <trace>          Translate | Emit | API | States | Instructions\n");
    printf("       [kahan]          optional request to do Kahan summation\n");
    exit(1);
  }

  // Initialize Singular arithmetic on CPU
  initSingularArithmetic ();

  // Create a machine
  chipRows = 1;
  chipCols = 1;
  apeRows = 48;
  apeCols = 44;
// CHEAT and make P=N
  apeRows = N;
  apeCols = N;
  scInitializeMachine ((emulated ? scEmulated : scRealMachine),
                       chipRows, chipCols, apeRows, apeCols,
                       traceFlags, 0 /* DDR */, 0 /* randomize */, 1 /* torus */);

  // Exit if S1 is still running.
  // (scInitializeMachine is supposed to completely reset the machine,
  // so this should not be able to happen, but current CU has a bug.)
  if (scReadCURunning() != 0) {
    printf("S1 is RUNNING AFTER RESET.  Terminating execution.\n");
    exit(1);
  }

  // Initialize the kernel creating code
  scNovaInit();
  scEmitLLKernelCreate();

  // Run some tests
  tests();

  // Terminate the machine
  scTerminateMachine();

}







==> anc/xyModel.c <==
/*
  3D real-valued XY [U(1) Sigma] model, in serial C code
  Float or Approx values, depending on scArithmetic178.h setting

  cc -O2 -lm -o xy5Sep2020 xy5Sep2020.c scArithmetic178.c

*/


#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include "scArithmetic178.h"


#define meshSize 3
// 1=8x8x8, 2=48x44x10, 3=32x32x32,  4=128x128x64, 5=384x352x150

#if meshSize==1
  #define n (2*4)  // 8
  #define m (2*4)  // 8
  #define h 8
#elif meshSize==2
  #define n (2*24)    // 48
  #define m (2*22)    // 44
  #define h 10
#elif meshSize==3
  #define n (2*16)    // 32
  #define m (2*16)    // 32
  #define h 32
#elif meshSize==4
  #define n (2*64)    // 128
  #define m (2*64)    // 128
  #define h 64
#else
  #define n (2*48*4)  // 384
  #define m (2*44*4)  // 352
  #define h 150
#endif


scApprox  spins[n][m][h][2]; // lattice
float normSpins[n][m][h][2]; // lattice with spins normalized to magnitude 1


float dot(float x1, float y1, float x2, float y2) {
  // dot product of two pairs of floats
  return ((x1 * x2) + (y1 * y2));
}

scApprox approxDot(scApprox x1, scApprox y1, scApprox x2, scApprox y2) {
  // dot product of two paris of approxes
  return approxAdd(approxMul(x1, x2), approxMul(y1, y2));
}

int mod (int a, int b) {
  // return a mod b, for a in [-b,inf)
  return ((b+a) % b);
}

float rand01 () {
  // return random float in [0,1]
  return ((float)rand()) / (float)(RAND_MAX);
}

float sqr (float x) {
  // return float x squared
  return x*x;
}

scApprox approxSqr (scApprox x) {
  // return approx x squared
  return approxMul(x, x);
}

void genRandSpin (scApprox *resultX, scApprox *resultY) {
  // Try to produce a point on the unit circle, with every point having equal probability of being produced.
  // Set *resultX,*resultY to that point.
  // If we fail, produce a point on the unit circle by normalizing a point in the square [-1,1][-1,1],
  //    which does not yield a uniform probability distribution of the angle, but this happens rarely.
  scApprox x, y;
  int tries = 5;
  int i = 0;
  do {
    x = cvtApprox(2 * rand01() - 1);
    y = cvtApprox(2 * rand01() - 1);
    i = i+1;
  } while ( (i<tries) && approxGE(approxAdd(approxSqr(x),approxSqr(y)), cvtApprox(1.0)) );
  *resultX = approxDiv(x, approxSqrt(approxAdd(approxSqr(x),approxSqr(y))));
  *resultY = approxDiv(y, approxSqrt(approxAdd(approxSqr(x),approxSqr(y)))); 
}


float updatespins (int step, float Z, float beta, float Kb) {
  // take a single step, update spins, and return the lattice energy

  int i, j, k;
  scApprox newSpinX;  // a new spin (X,Y) that we are considering
  scApprox newSpinY;
  scApprox pE_init; // precursor to initial energy of a grid point (not multiplied by J)
  scApprox pE_fin; // precursor to energy after changing the spin of a grid point
  scApprox pdeltaE; // precursor to change in energy from changing spin
  float ptrans;  // probability of transition - ie, accepting the change in spin
  float total_energy; // energy of entire lattice
  
  for (i = 0; i < n; i = i + 1) {
    for (j = 0; j < m; j = j + 1) {
      for (k = 0; k < h; k = k + 1) {
	      
	// process the properly colored points for this step
	if ((step % 2) == mod(i+j+k, 2)) {
	  
	  // compute energy of the edges incident on the (i,j, k) point
	  pE_init = approxMul(cvtApprox(- 1),
		        approxAdd(approxAdd(approxDot(spins[mod(i + 1, n)][j][k][0],
						      spins[mod(i + 1, n)][j][k][1],
						      spins[i][j][k][0],
						      spins[i][j][k][1]),
                                            approxDot(spins[mod(i - 1, n)][j][k][0],
						      spins[mod(i - 1, n)][j][k][1],
						      spins[i][j][k][0],
						      spins[i][j][k][1])),
                                  approxAdd(approxAdd(approxDot(spins[i][mod(j + 1, m)][k][0],
								spins[i][mod(j + 1, m)][k][1],
								spins[i][j][k][0],
								spins[i][j][k][1]),
                                                      approxDot(spins[i][mod(j - 1, m)][k][0],
								spins[i][mod(j - 1, m)][k][1],
								spins[i][j][k][0],
								spins[i][j][k][1])),
                                            approxAdd(approxDot(spins[i][j][mod(k + 1, h)][0],
								spins[i][j][mod(k + 1, h)][1],
								spins[i][j][k][0],
								spins[i][j][k][1]),
                                                      approxDot(spins[i][j][mod(k - 1, h)][0],
								spins[i][j][mod(k - 1, h)][1],
								spins[i][j][k][0],
								spins[i][j][k][1])))));
	  
	  // choose random new vector for the (i,j, k) point
	  genRandSpin(&newSpinX, &newSpinY);
	  
	  // calculate the change in energy if we accept the new spin
	  pE_fin = approxMul(cvtApprox(- 1),
		       approxAdd(approxAdd(approxDot(spins[mod(i + 1, n)][j][k][0],
						     spins[mod(i + 1, n)][j][k][1],
						     newSpinX,
						     newSpinY),
                                           approxDot(spins[mod(i - 1, n)][j][k][0],
						     spins[mod(i - 1, n)][j][k][1],
						     newSpinX,
						     newSpinY)),
                                 approxAdd(approxAdd(approxDot(spins[i][mod(j + 1, m)][k][0],
							       spins[i][mod(j + 1, m)][k][1],
							       newSpinX,
							       newSpinY),
                                                     approxDot(spins[i][mod(j - 1, m)][k][0],
							       spins[i][mod(j - 1, m)][k][1],
							       newSpinX,
							       newSpinY)),
                                           approxAdd(approxDot(spins[i][j][mod(k + 1, h)][0],
							       spins[i][j][mod(k + 1, h)][1],
							       newSpinX,
							       newSpinY),
                                                     approxDot(spins[i][j][mod(k - 1, h)][0],
							       spins[i][j][mod(k - 1, h)][1],
							       newSpinX,
							       newSpinY)))));
	  
	  pdeltaE = approxSub(pE_fin, pE_init);  
	  
	  // calculate the transition probability
	  ptrans = (1.0 / Z) * powf(M_E, -beta * (0.001 + cvtFloat(pdeltaE))/Kb);
	  
	  // decide if we want to accept the new spin
	  float r = rand01();
	  if (r <= ptrans) {
	    spins[i][j][k][0] = newSpinX;
	    spins[i][j][k][1] = newSpinY;
	  }
	  
	}  // if correct color
      }  // k loop
    }  // m loop
  }  // n loop

  // Compute the energy of the lattice, after normalizing the (approx) spins to be on unit circles
  for (i = 0; i < n; i = i + 1) {
    for (j = 0; j < m; j = j + 1) {
      for (k = 0; k < h; k = k + 1) {
        float spinx = cvtFloat(spins[i][j][k][0]);
        float spiny = cvtFloat(spins[i][j][k][1]);
	float norm = sqrtf(spinx*spinx + spiny*spiny);
	normSpins[i][j][k][0] = spinx / norm;
	normSpins[i][j][k][1] = spiny / norm;
      }
    }
  } 
  
  total_energy = 0.0; 
  for (i = 0; i < n; i = i + 1) {
    for (j = 0; j < m; j = j + 1) {
      for (k = 0; k < h; k = k + 1) {
	float norm2 = powf(normSpins[i][j][k][0],2) + powf(normSpins[i][j][k][1],2);
	if (norm2 > 1.00001f) printf("Norm^2 = %f\n", norm2);
	total_energy = total_energy +
	  (dot(normSpins[mod(i + 1, n)][j][k][0],
		normSpins[mod(i + 1, n)][j][k][1],
		normSpins[i][j][k][0],
		normSpins[i][j][k][1]) +
	   dot(normSpins[mod(i - 1, n)][j][k][0],
		normSpins[mod(i - 1, n)][j][k][1],
		normSpins[i][j][k][0],
		normSpins[i][j][k][1]) + 
	   dot(normSpins[i][mod(j + 1, m)][k][0],
		normSpins[i][mod(j + 1, m)][k][1],
		normSpins[i][j][k][0],
		normSpins[i][j][k][1]) +
	   dot(normSpins[i][mod(j - 1, m)][k][0],
		normSpins[i][mod(j - 1, m)][k][1],
		normSpins[i][j][k][0],
		normSpins[i][j][k][1]) +
	   dot(normSpins[i][j][mod(k + 1, h)][0],
		normSpins[i][j][mod(k + 1, h)][1],
		normSpins[i][j][k][0],
		normSpins[i][j][k][1]) +
	   dot(normSpins[i][j][mod(k - 1, h)][0],
		normSpins[i][j][mod(k - 1, h)][1],
		normSpins[i][j][k][0],
               normSpins[i][j][k][1]));
      }
    }
  }
  
  total_energy = -1 * (total_energy / 2.0);    // because we double counted each edge
  
  return total_energy;
}



void correlation () {
  int i, j, k;
  float Z = 1.0;  // normalization factor
  float Kb = 1.0; // Boltzmann's constant is definitely not 1,
                  //   but it is set to 1 to improve the clarity of the algorithm
  float total_energy; // energy of entire lattice
  const int thermo_step_count = 1000;  // number of steps to thermalize
  const int measure_step_count = 20000;  // number of steps for computing average thermalized energy
  float energyAtStep[measure_step_count]; // energy[i] is the energy after step i

  int step;
  float beta = 0.46;

  printf("Computing autocorrelation at beta=0.46\n");
  
  // generate random initial spin configuration
  for (i = 0; i < n; i = i + 1) {
    for (j = 0; j < m; j = j + 1) {
      for (k = 0; k < h; k = k + 1) {
      genRandSpin(&spins[i][j][k][0], &spins[i][j][k][1]);
      }
    }     
  }

  for (step = 0; step < thermo_step_count; step = step + 1) {
    total_energy = updatespins(step, Z, beta, Kb);
    if (step%100 == 0) printf("Thermo step=%d\tbeta=%f\tenergy=%f\n", step, beta, total_energy);
  }
      
  for (step = 0; step < measure_step_count; step = step + 1) {
    total_energy = updatespins(step, Z, beta, Kb);
    if (step%100 == 0) printf("Measure step=%d\tbeta=%f\tenergy=%f\n", step, beta, total_energy);
    energyAtStep[step] = total_energy;
  }

  // print autocorrelation at varying spacings

  // compute mean
  float mean = 0.0;
  for (step = 0; step < measure_step_count; step++) {
    mean += energyAtStep[step];
  }
  mean /= measure_step_count;

  // compute variance
  float var = 0.0;
  for (step = 0; step < measure_step_count; step++) {
    var += sqr(energyAtStep[step] - mean);
  }
  var = var / measure_step_count;
  
  int spacing;
  int spacingMax = 200;
  printf("spacing\tautocorrelation\n");
  for (spacing=0; spacing<=spacingMax; spacing++) {

    float autocorr = 0.0;
    for (step = 0; step < measure_step_count-spacing; step++) {
      autocorr +=    (energyAtStep[step] - mean)
                   * (energyAtStep[step+spacing] - mean);
    }
    autocorr = autocorr / ((measure_step_count - spacing) * var);
    printf("%d\t%f\n", spacing, autocorr);
  }
  printf("\n");

}


void u1sigma () {
  int i, j, k;
  float Z = 1.0;  // normalization factor
  float Kb = 1.0; // Boltzmann's constant is definitely not 1,
                  //   but it is set to 1 to improve the clarity of the algorithm
  float total_energy; // energy of entire lattice
  const int thermo_step_count = 1000;   // number of steps to thermalize
  const int measure_step_count = 2000;  // number of steps for computing average thermalized energy
  float energyAtStep[measure_step_count]; // energyAtStep[i] is the energy after step i

  int step;
  float beta;
  float betaStart = 0.3;
  float betaIndexStep = 0.02;
  int betaIndex;
  int numBetas = 16;

  int spacing = 100;  // the spacing we use for computing mean and stddev of measure steps
  int numSamples = 1 + (measure_step_count-1)/spacing;  // number of samples with given spacing
  float upMean[numBetas];     // mean energy at betaIndex in up sweep
  float upStddev[numBetas];   // stddev at betaIndex in up sweep
  float downMean[numBetas];   // mean energy at betaIndex in down sweep
  float downStddev[numBetas]; // stddev at betaIndex in down sweep
  
  
  printf("Measuring mean and std dev for beta sweeping up and then down.\n");
  
  // generate random initial spin configuration
  for (i = 0; i < n; i = i + 1) {
    for (j = 0; j < m; j = j + 1) {
      for (k = 0; k < h; k = k + 1) {
      genRandSpin(&spins[i][j][k][0], &spins[i][j][k][1]);
      }
    }     
  }

  // evolve system up from beta = 0 to numBetas-1 to achieve thermalization
  printf("UP\n");
  for (betaIndex = 0; betaIndex < numBetas; betaIndex = betaIndex + 1) {
    beta = betaStart + (betaIndex * betaIndexStep);
    
      for (step = 0; step < thermo_step_count; step = step + 1) {
        total_energy = updatespins(step, Z, beta, Kb);
        if (step%100 == 0) printf("Thermo step=%d\tbeta=%f\tenergy=%f\n", step, beta, total_energy);          
      }
      
      for (step = 0; step < measure_step_count; step = step + 1) {
	total_energy = updatespins(step, Z, beta, Kb);
        if (step%100 == 0) printf("Measure step=%d\tbeta=%f\tenergy=%f\n", step, beta, total_energy);
        energyAtStep[step] = total_energy;
      }

      // compute mean
      float mean = 0.0;
      for (step = 0; step < measure_step_count; step += spacing) {
        mean += energyAtStep[step];
      }
      mean /= numSamples;
      upMean[betaIndex] = mean;
      
      // compute variance
      float var = 0.0;
      for (step = 0; step < measure_step_count; step += spacing) {
        var += sqr(energyAtStep[step] - mean);
      }
      var /= numSamples;
      upStddev[betaIndex] = sqrt(var);

  }
  
  // evolve system down from beta = numBetas-1 to 0 to achieve thermalization
  printf("DOWN\n");
  for (betaIndex = numBetas - 1; betaIndex >= 0; betaIndex = betaIndex - 1) {
    beta = betaStart + (betaIndex * betaIndexStep);
   
      for (step = 0; step < thermo_step_count; step = step + 1) {
	total_energy = updatespins(step, Z, beta, Kb);
        if (step%100 == 0) printf("Thermo step=%d\tbeta=%f\tenergy=%f\n", step, beta, total_energy);
      }

      for (step = 0; step < measure_step_count; step = step + 1) {
	total_energy = updatespins(step, Z, beta, Kb);
        if (step%100 == 0) printf("Measure step=%d\tbeta=%f\tenergy=%f\n", step, beta, total_energy);
        energyAtStep[step] = total_energy;        
      }

      // compute mean
      float mean = 0.0;
      for (step = 0; step < measure_step_count; step += spacing) {
        mean += energyAtStep[step];
      }
      mean /= numSamples;
      downMean[betaIndex] = mean;
      
      // compute variance
      float var = 0.0;
      for (step = 0; step < measure_step_count; step += spacing) {
        var += sqr(energyAtStep[step] - mean);
      }
      var /= numSamples;
      downStddev[betaIndex] = sqrt(var);

  }

  // print table for spreadsheet
  printf("beta\tup mean\tup sd\tdown mean\tdown stddev\n");
  for (betaIndex = 0; betaIndex < numBetas; betaIndex = betaIndex + 1) {
    beta = betaStart + (betaIndex * betaIndexStep);
    printf("%f\t%f\t%f\t%f\t%f\n",
           beta, upMean[betaIndex], upStddev[betaIndex],
           downMean[betaIndex], downStddev[betaIndex]);
  }

}


int main(int argc, char *argv[]) {

  // initialize rand for repeatability
  srand(6);

  if (ApproxIsFloatingPoint) printf("Performing operations using floating point arithmetic.\n");
  else printf("Performing operations using approximate arithmetic.\n");
  
  // compute autocorrelation
  correlation();

  // compute mean/stddev
  u1sigma();
  
  // printConArray(n, n, grid);

  return 0;
}

